Unique loop integrands of planar N=4 super Yang-Mills theory from soft and collinear factorization

We ask to what extent soft and collinear factorization determines the loop integrand of planar N=4 super Yang-Mills theory. As a loop momentum becomes collinear with an external momentum, collinear factorization implies that the residue of the $L$-loop integrand is a universal factor times the $(L-1)$-loop integrand in the same helicity sector. Following unpublished work of Caron-Huot and one of the authors, we give an on-shell derivation of this condition. We combine it with the soft and collinear limits of the external momenta, including those that relate different helicity sectors, and impose these conditions on a general ansatz of planar, dual conformal integrands. For $n$ external legs and $L$ loops, the conditions determine the MHV and NMHV integrands uniquely in all cases with $n+L\le9$, as well as all MHV integrands with $n>4$ and $n+L=10$, and the five-point five-loop, the six-point four-loop and the nine-point one-loop NMHV integrands. The results include new local forms for the six-point four-loop MHV and NMHV integrands and the six-point three-loop NMHV integrand. All integrands agree with a BCFW-based recursion and are provided in machine-readable form.

==> anc/README.txt <==
PLANAR N=4 SUPER YANG-MILLS LOOP INTEGRANDS
===========================================

Ancillary files of

    D. Corradini and J. M. Henn, "Unique loop integrands of planar N=4 super Yang-Mills theory
    from soft and collinear factorization".

The files contain the loop integrands of planar N=4 super Yang-Mills theory determined in the
paper, in the MHV and NMHV sectors: one file per sector, number of external legs n and loop
order L. All coefficients are exact rational numbers.


FILES
-----

    sector   n   number of terms in the file, for L = 1, 2, ...
    MHV      4   1, 1, 2, 8, 47, 625
    MHV      5   2, 4, 19, 217, 1773
    MHV      6   4, 46, 287, 4924
    MHV      7   29, 594, 7632
    MHV      8   113, 9974
    MHV      9   333
    NMHV     5   2, 2, 13, 56, 688
    NMHV     6   15, 96, 891, 17241
    NMHV     7   220, 4038
    NMHV     8   1860
    NMHV     9   20619

The file of the MHV integrand with n legs at L loops is mhv_<n>pt_L<L>.txt, the NMHV one
nmhv_<n>pt_L<L>.txt. Every integrand is the unique solution of the conditions of the paper, with
two qualifications at four points: the five-loop integrand is fixed only together with the
five-point integrands at five loops, and the six-loop one is not fixed by the conditions (ten
directions remain). mhv_4pt_L6.txt is their general solution, with coefficients which are linear
functions of ten free parameters c1, ..., c10, every value of which satisfies every condition of
the paper (ck is the coefficient of the term written as "(ck) * ..."). The published integrand of
arXiv:1512.07912 is the point

    c = (-4/3, 1/2, -1/2, -1/2, -5/6, 8/3, -7/3, -1/2, 0, -3/2).


1. CONVENTIONS
--------------

We report here the conventions we use to express results, some of which are discussed 
in more detail in the paper.

1.1 Variables

The integrands are written in momentum twistors. Z[i], i = 1..n, are the external momentum
twistors in cyclic order, and A[j], B[j], j = 1..L, the two twistors spanning the j-th loop line.
The building block is the four-bracket

    Det[{Z[i],Z[j],Z[k],Z[l]}]  =  <i j k l>  =  eps_{abcd} Z[i]^a Z[j]^b Z[k]^c Z[l]^d ,

the determinant of the 4x4 matrix whose rows are the four twistors. The arguments of every
bracket are sorted, the external twistors first in increasing order and then the loop twistors by
loop number; the sign of the sorting is absorbed into the coefficient. For
example Det[{Z[1],Z[2],A[1],B[1]}] is the propagator <1 2 A_1 B_1>.

1.2 Normalization

The integrands are divided by the MHV tree superamplitude, so that the MHV integrand is a
rational function of the twistors and the NMHV integrand has Grassmann degree four, carried by
the R-invariants below. The L-loop integrand I_n^(L) is related to the L-loop coefficient of the
tree-normalized amplitude by

    M_n^(L)  =  (1/L!) Int prod_{l=1..L} [ i d^4 x_{A_l} / (2 pi^2) ]  I_n^(L) ,

with the factors <A_j B_j>^4 of the measure absorbed into the integrand. This is the
normalization of Bourjaily, DiRe, Shaikh, Spradlin and Volovich (arXiv:1112.6432); the
integrands of Golden and Spradlin (arXiv:1203.1915) are smaller by L!.

1.3 Sign

Each file is the image in momentum twistors of the integrand defined by the measure above,
through x_ab^2 = <a-1 a b-1 b> / (<a-1 a><b-1 b>). With this sign, the
collinear limit of a loop line reads, on Z_{A_1} = Z_1, Z_{B_1} = beta Z_n + gamma Z_2,

    <A_1 B_1 n 1> <A_1 B_1 1 2>  I^(L)  =  - 1/(beta gamma)  I^(L-1) ,

with I^(L-1) on the remaining loop lines, I^(0) = 1 for MHV and I^(0) = the tree ratio function
(the sum of R-invariants) for NMHV. For example, the four-point one-loop integrand is
<1234>^2 / (<AB12><AB23><AB34><AB14>), the image of + x_13^2 x_24^2 / (x_1A^2 x_2A^2 x_3A^2 x_4A^2).
The integrands produced by the Mathematica package of the all-loop BCFW recursion
(arXiv:2305.01673) differ from these by the factor (-1)^L, in both sectors.

1.4 Implicit sums

Every term in a file stands for the sum over its images under the dihedral group of the external
labels and the permutations of the loop labels: the integrand is the sum, over all 2n L! group
elements and over all terms of the file, of the term with its labels relabeled. 

1.5 R-invariants

In the NMHV files each term carries one factor R[a,b,c,d,e], the dual superconformal invariant

    R[a,b,c,d,e] = delta^{0|4}( chi_a <bcde> + chi_b <cdea> + chi_c <deab> + chi_d <eabc>
                                + chi_e <abcd> ) / ( <abcd> <bcde> <cdea> <deab> <eabc> ) ,

where chi_i are the four fermionic components of the i-th supertwistor and delta^{0|4}(chi) is the 
product of the four components of chi.


2. READING THE FILES
--------------------

The lines starting with # are comments. They are followed by the line "I =" and then by one term
per line,

      + c * <product of Det> / (<product of Det>)

with c a positive rational number and the sign in front. In the NMHV files the factor R[...]
stands either right after "c *" or after the denominator. In mhv_4pt_L6.txt the coefficient may
instead be a linear form in the parameters, in parentheses, as in "+ (7/2 + c1) * ...".

The terms are written in Mathematica syntax. An example of how to load a file is

    load[file_] := ToExpression[StringReplace[
        StringRiffle[Select[StringSplit[Import[file, "Text"], "\n"], ! StringStartsQ[#, "#"] &], " "],
        {StartOfString ~~ Whitespace ... ~~ "I =" -> "", "Det[" -> "br["}]];

which returns the sum of the listed terms, with br[{...}] for the brackets, to be evaluated as Det
once the twistors are given numerical values (also taking the sum over images).


CITATION AND LICENSE
--------------------

If you use these files, please cite the paper above. The files are distributed under the Creative
Commons Attribution 4.0 International license (CC BY 4.0).


==> anc/mhv_4pt_L1.txt <==
# N=4 sYM MHV amplitude integrand: 4 points, 1 loop.
# 1 term. Each stands for the sum over its images under the dihedral relabelings of the external legs and
# the permutations of the loop labels, one term per group element.
# Variables, normalization and sign convention: README.txt.
# Fixed uniquely by the conditions of the paper.

I = 
  + 1/8 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}])


==> anc/mhv_4pt_L2.txt <==
# N=4 sYM MHV amplitude integrand: 4 points, 2 loops.
# 1 term. Each stands for the sum over its images under the dihedral relabelings of the external legs and
# the permutations of the loop labels, one term per group element.
# Variables, normalization and sign convention: README.txt.
# Fixed uniquely by the conditions of the paper.

I = 
  + 1/4 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])


==> anc/mhv_4pt_L3.txt <==
# N=4 sYM MHV amplitude integrand: 4 points, 3 loops.
# 2 terms. Each stands for the sum over its images under the dihedral relabelings of the external legs and
# the permutations of the loop labels, one term per group element.
# Variables, normalization and sign convention: README.txt.
# Fixed uniquely by the conditions of the paper.

I = 
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[3],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  + 1/4 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[2],B[2],A[3],B[3]}])


==> anc/mhv_4pt_L4.txt <==
# N=4 sYM MHV amplitude integrand: 4 points, 4 loops.
# 8 terms. Each stands for the sum over its images under the dihedral relabelings of the external legs and
# the permutations of the loop labels, one term per group element.
# Variables, normalization and sign convention: README.txt.
# Fixed uniquely by the conditions of the paper.

I = 
  + 1/4 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  + 1/8 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}])
  - 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  + 1/4 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{A[1],B[1],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[3],Z[4],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[1],Z[4],A[4],B[4]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[3],Z[4],A[4],B[4]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[4],A[4],B[4]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])


==> anc/mhv_4pt_L5.txt <==
# N=4 sYM MHV amplitude integrand: 4 points, 5 loops.
# 47 terms. Each stands for the sum over its images under the dihedral relabelings of the external legs and
# the permutations of the loop labels, one term per group element.
# Variables, normalization and sign convention: README.txt.
# Fixed uniquely by the conditions of the paper, together with the five-point integrands at five loops.

I = 
  + 1/4 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}])
  - 3/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[2],Z[3],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[2],Z[3],A[4],B[4]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{A[2],B[2],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1/4 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 3/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 3/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[2],Z[3],A[1],B[1]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[4],B[4]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[3],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[4],A[4],B[4]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[4],B[4]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1/4 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[2],Z[3],A[5],B[5]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 3/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[2],Z[3],A[5],B[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[2],Z[3],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[3],Z[4],A[5],B[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[2],Z[3],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[5],B[5]}] Det[{Z[2],Z[4],A[1],B[1]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[3],Z[4],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[2],Z[3],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{A[1],B[1],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[5],B[5]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[2],Z[4],A[1],B[1]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[3],A[4],B[4]}] Det[{Z[2],Z[4],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[2],Z[3],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[3],A[5],B[5]}] Det[{Z[2],Z[4],A[4],B[4]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[1],Z[4],A[5],B[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[4],B[4]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[2],Z[4],A[5],B[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[5],B[5]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[2],Z[4],A[4],B[4]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[1],Z[4],A[5],B[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1/4 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{A[1],B[1],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1/4 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1/4 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{A[1],B[1],A[2],B[2]}] / (Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{A[1],B[1],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{A[3],B[3],A[4],B[4]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1/4 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1/4 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{A[1],B[1],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])


==> anc/mhv_4pt_L6.txt <==
# N=4 sYM MHV amplitude integrand: 4 points, 6 loops.
# 625 terms. Each stands for the sum over its images under the dihedral relabelings of the external legs and
# the permutations of the loop labels, one term per group element.
# Variables, normalization and sign convention: README.txt.
# Not fixed by the conditions of the paper, which leave ten directions: the GENERAL SOLUTION of the conditions,
# with the free parameters c1, ..., c10 (every value satisfies every condition; ck is the coefficient of the term
# written as "(ck) * ..."). The published integrand of arXiv:1512.07912 is the point
# c = (-4/3, 1/2, -1/2, -1/2, -5/6, 8/3, -7/3, -1/2, 0, -3/2).

I = 
  + 1/4 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[1],Z[4],A[6],B[6]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[2],Z[3],A[6],B[6]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[5],B[5]}] Det[{Z[2],Z[4],A[6],B[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{Z[3],Z[4],A[6],B[6]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}])
  + 1/4 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[2],Z[3],A[6],B[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{Z[3],Z[4],A[6],B[6]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}])
  + 1/4 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[4],A[6],B[6]}] Det[{Z[2],Z[3],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{Z[3],Z[4],A[6],B[6]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}])
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[2],Z[3],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{Z[3],Z[4],A[6],B[6]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[2],Z[3],A[6],B[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[2],Z[3],A[6],B[6]}] Det[{Z[2],Z[3],A[6],B[6]}] Det[{Z[2],Z[3],A[6],B[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[6],B[6]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[2],Z[3],A[6],B[6]}] Det[{Z[2],Z[3],A[6],B[6]}] Det[{Z[3],Z[4],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[3],Z[4],A[6],B[6]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[3],Z[4],A[6],B[6]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[3],Z[4],A[6],B[6]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[3],Z[4],A[6],B[6]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[3],Z[4],A[6],B[6]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[2],Z[3],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{Z[3],Z[4],A[6],B[6]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[2],Z[3],A[6],B[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[3],Z[4],A[6],B[6]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}])
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[3],Z[4],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[5],B[5],A[6],B[6]}])
  + 3/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[4],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[5],B[5]}] Det[{Z[2],Z[4],A[2],B[2]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[2],Z[3],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[3],Z[4],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[3],Z[4],A[6],B[6]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[2],Z[3],A[6],B[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[6],B[6]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[4],A[6],B[6]}] Det[{Z[2],Z[3],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[3],Z[4],A[6],B[6]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],A[6],B[6]}] Det[{Z[3],Z[4],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[3],Z[4],A[6],B[6]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],A[6],B[6]}] Det[{Z[3],Z[4],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[3],Z[4],A[6],B[6]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[4],A[6],B[6]}] Det[{Z[3],Z[4],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[3],Z[4],A[6],B[6]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[6],B[6]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[3],Z[4],A[6],B[6]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[2],Z[3],A[6],B[6]}] Det[{Z[3],Z[4],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[3],Z[4],A[6],B[6]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[4],B[4]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[2],Z[4],A[6],B[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[3],Z[4],A[6],B[6]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[2],Z[3],A[6],B[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[3],Z[4],A[6],B[6]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[6],B[6]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[2],Z[4],A[4],B[4]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[3],Z[4],A[6],B[6]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[2],Z[3],A[6],B[6]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[3],Z[4],A[4],B[4]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{Z[3],Z[4],A[6],B[6]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}])
  + 71/12 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[5],B[5],A[6],B[6]}])
  - 35/6 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[4],B[4]}] Det[{Z[2],Z[4],A[4],B[4]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[5],B[5],A[6],B[6]}])
  - 11/6 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[4],A[6],B[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}])
  - 11/12 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[3],Z[4],A[6],B[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}])
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[5],B[5]}] Det[{Z[2],Z[4],A[6],B[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}])
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[2],Z[3],A[6],B[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}])
  - 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[4],A[6],B[6]}] Det[{Z[2],Z[3],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}])
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[6],B[6]}] Det[{Z[2],Z[4],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}])
  - 2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],A[6],B[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}])
  - 3/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[6],B[6]}] Det[{Z[2],Z[4],A[2],B[2]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}])
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[6],B[6]}] Det[{Z[2],Z[4],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}])
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[5],B[5]}] Det[{Z[2],Z[3],A[6],B[6]}] Det[{Z[2],Z[4],A[2],B[2]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}])
  - 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[6],B[6]}] Det[{Z[2],Z[4],A[6],B[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[6],B[6]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[6],B[6]}] Det[{Z[2],Z[4],A[6],B[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[6],B[6]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[6],B[6]}] Det[{Z[2],Z[3],A[6],B[6]}] Det[{Z[2],Z[4],A[2],B[2]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[6],B[6]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[2],Z[3],A[6],B[6]}] Det[{Z[2],Z[3],A[6],B[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[6],B[6]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[2],Z[3],A[6],B[6]}] Det[{Z[2],Z[3],A[6],B[6]}] Det[{Z[3],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[6],B[6]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[6],B[6]}] Det[{Z[2],Z[3],A[6],B[6]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[6],B[6]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[6],B[6]}] Det[{Z[2],Z[3],A[6],B[6]}] Det[{Z[2],Z[4],A[2],B[2]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[6],B[6]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[4],A[6],B[6]}] Det[{Z[2],Z[3],A[6],B[6]}] Det[{Z[3],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[3],Z[4],A[6],B[6]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[5],B[5]}] Det[{Z[2],Z[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{Z[3],Z[4],A[6],B[6]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}])
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[2],Z[3],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{Z[3],Z[4],A[6],B[6]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}])
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[4],A[6],B[6]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{A[5],B[5],A[6],B[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{Z[3],Z[4],A[6],B[6]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}])
  - 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[4],B[4]}] Det[{Z[2],Z[3],A[6],B[6]}] Det[{Z[2],Z[4],A[6],B[6]}] Det[{Z[3],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[3],Z[4],A[6],B[6]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[2],Z[3],A[6],B[6]}] Det[{Z[2],Z[3],A[6],B[6]}] Det[{Z[3],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[3],Z[4],A[6],B[6]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[6],B[6]}] Det[{Z[2],Z[3],A[6],B[6]}] Det[{Z[2],Z[4],A[4],B[4]}] Det[{Z[3],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[3],Z[4],A[6],B[6]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[6],B[6]}] Det[{Z[2],Z[3],A[6],B[6]}] Det[{Z[2],Z[4],A[6],B[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[3],Z[4],A[6],B[6]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[4],B[4]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 7/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[1],B[1]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 7/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[3],Z[4],A[4],B[4]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 3/4 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 3/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[4],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[2],Z[4],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[2],Z[4],A[4],B[4]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[1],Z[4],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[3],A[4],B[4]}] Det[{Z[2],Z[4],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[3],A[5],B[5]}] Det[{Z[2],Z[4],A[4],B[4]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + (c1) * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[2],Z[3],A[6],B[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 3/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[4],A[6],B[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[4],A[6],B[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[1],Z[4],A[6],B[6]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + (7/2 + c1) * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[4],A[6],B[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + (-9/2 - c1) * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[4],B[4]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + (c2) * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[4],B[4]}] Det[{Z[2],Z[4],A[6],B[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[6],B[6]}] Det[{Z[2],Z[4],A[4],B[4]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[4],A[6],B[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[4],A[4],B[4]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],A[6],B[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[3],A[6],B[6]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[3],A[4],B[4]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + (2 + c1) * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[2],Z[3],A[6],B[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[4],B[4]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[6],B[6]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}])
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[2],Z[3],A[4],B[4]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[6],B[6]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}])
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[2],Z[3],A[6],B[6]}] Det[{Z[3],Z[4],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[4],B[4]}] Det[{Z[2],Z[3],A[6],B[6]}] Det[{Z[2],Z[4],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1/4 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[2],Z[3],A[6],B[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[6],B[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1/4 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[3],Z[4],A[6],B[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1/4 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[5],B[5]}] Det[{Z[2],Z[4],A[6],B[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1/4 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[2],Z[3],A[6],B[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1/4 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[6],B[6]}] Det[{Z[2],Z[4],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[3],Z[4],A[6],B[6]}] Det[{Z[3],Z[4],A[6],B[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[6],B[6]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[2],Z[3],A[6],B[6]}] Det[{Z[2],Z[4],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[6],B[6]}] Det[{Z[3],Z[4],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[4],B[4]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[6],B[6]}] Det[{Z[2],Z[4],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[6],B[6]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[2],Z[4],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[3],A[4],B[4]}] Det[{Z[2],Z[3],A[6],B[6]}] Det[{Z[2],Z[4],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[3],A[5],B[5]}] Det[{Z[2],Z[3],A[6],B[6]}] Det[{Z[2],Z[4],A[4],B[4]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[3],A[4],B[4]}] Det[{Z[2],Z[3],A[6],B[6]}] Det[{Z[2],Z[4],A[4],B[4]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[2],Z[3],A[6],B[6]}] Det[{Z[2],Z[3],A[6],B[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[2],Z[3],A[6],B[6]}] Det[{Z[3],Z[4],A[6],B[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[2],Z[3],A[6],B[6]}] Det[{Z[2],Z[3],A[6],B[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[6],B[6]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],A[6],B[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[6],B[6]}] Det[{Z[2],Z[3],A[6],B[6]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[6],B[6]}] Det[{Z[2],Z[4],A[6],B[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[6],B[6]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[6],B[6]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[6],B[6]}] Det[{Z[2],Z[3],A[6],B[6]}] Det[{Z[2],Z[4],A[2],B[2]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[6],B[6]}] Det[{Z[2],Z[3],A[6],B[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[3],A[6],B[6]}] Det[{Z[2],Z[4],A[6],B[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[3],A[6],B[6]}] Det[{Z[2],Z[4],A[6],B[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[3],A[6],B[6]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[2],Z[4],A[6],B[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[6],B[6]}] Det[{Z[2],Z[4],A[6],B[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[3],A[6],B[6]}] Det[{Z[2],Z[3],A[6],B[6]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[2],Z[3],A[6],B[6]}] Det[{Z[2],Z[3],A[6],B[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[6],B[6]}] Det[{Z[2],Z[4],A[6],B[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[6],B[6]}] Det[{Z[3],Z[4],A[6],B[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[2],Z[3],A[6],B[6]}] Det[{Z[3],Z[4],A[6],B[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[6],B[6]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[6],B[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[6],B[6]}] Det[{Z[3],Z[4],A[6],B[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[3],Z[4],A[6],B[6]}] Det[{Z[3],Z[4],A[6],B[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[6],B[6]}] Det[{Z[3],Z[4],A[6],B[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[6],B[6]}] Det[{Z[3],Z[4],A[6],B[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[2],Z[3],A[6],B[6]}] Det[{Z[3],Z[4],A[6],B[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[6],B[6]}] Det[{Z[2],Z[4],A[4],B[4]}] Det[{Z[3],Z[4],A[6],B[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[4],B[4]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[6],B[6]}] Det[{Z[3],Z[4],A[6],B[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[6],B[6]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[4],B[4]}] Det[{Z[3],Z[4],A[6],B[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[4],B[4]}] Det[{Z[2],Z[3],A[6],B[6]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[6],B[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[3],A[5],B[5]}] Det[{Z[2],Z[4],A[6],B[6]}] Det[{Z[3],Z[4],A[6],B[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[2],Z[3],A[6],B[6]}] Det[{Z[3],Z[4],A[6],B[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[3],A[6],B[6]}] Det[{Z[2],Z[4],A[5],B[5]}] Det[{Z[3],Z[4],A[6],B[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[4],B[4]}] Det[{Z[1],Z[4],A[6],B[6]}] Det[{Z[2],Z[3],A[6],B[6]}] Det[{Z[2],Z[4],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[6],B[6]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[2],Z[4],A[6],B[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[5],B[5]}] Det[{Z[1],Z[3],A[6],B[6]}] Det[{Z[2],Z[4],A[4],B[4]}] Det[{Z[2],Z[4],A[6],B[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[6],B[6]}] Det[{Z[3],Z[4],A[6],B[6]}] Det[{Z[3],Z[4],A[6],B[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[6],B[6]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[1],Z[4],A[6],B[6]}] Det[{Z[2],Z[4],A[6],B[6]}] Det[{Z[3],Z[4],A[6],B[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[6],B[6]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[6],B[6]}] Det[{Z[1],Z[4],A[6],B[6]}] Det[{Z[2],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[6],B[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[6],B[6]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[4],B[4]}] Det[{Z[2],Z[4],A[6],B[6]}] Det[{Z[3],Z[4],A[6],B[6]}] Det[{Z[3],Z[4],A[6],B[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[6],B[6]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[6],B[6]}] Det[{Z[2],Z[4],A[4],B[4]}] Det[{Z[3],Z[4],A[6],B[6]}] Det[{Z[3],Z[4],A[6],B[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[6],B[6]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[4],A[6],B[6]}] Det[{Z[1],Z[4],A[6],B[6]}] Det[{Z[1],Z[4],A[6],B[6]}] Det[{Z[1],Z[4],A[6],B[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[2],Z[3],A[6],B[6]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[6],B[6]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 11/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{A[1],B[1],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 5/12 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] / (Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[3],Z[4],A[1],B[1]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[1],Z[4],A[5],B[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[3],Z[4],A[5],B[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + (c3) * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[4],A[5],B[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1/4 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{A[1],B[1],A[2],B[2]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[2],B[2]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[2],Z[3],A[4],B[4]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 35/12 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[3],Z[4],A[4],B[4]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 35/12 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[3],Z[4],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[4],A[4],B[4]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[4],B[4]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[4],B[4]}] Det[{Z[2],Z[4],A[1],B[1]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[4],B[4]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[3],Z[4],A[4],B[4]}] / (Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],A[4],B[4]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[4],B[4]}] Det[{Z[2],Z[4],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[3],Z[4],A[4],B[4]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],A[5],B[5]}] Det[{Z[3],Z[4],A[4],B[4]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[5],B[5]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[5],B[5]}] Det[{Z[2],Z[4],A[4],B[4]}] Det[{Z[3],Z[4],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[3],Z[4],A[5],B[5]}] / (Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 3 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[4],A[4],B[4]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[2],Z[3],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[4],B[4]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[4],B[4]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[4],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[5],B[5]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[4],A[4],B[4]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[1],Z[4],A[4],B[4]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[4],B[4]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[2],Z[4],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[5],B[5]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[2],Z[4],A[4],B[4]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1/4 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[3],Z[4],A[4],B[4]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[1],Z[4],A[6],B[6]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[2],Z[3],A[6],B[6]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[2],Z[3],A[6],B[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[6],B[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[2],Z[3],A[6],B[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[3],Z[4],A[6],B[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[2],Z[3],A[6],B[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[4],A[6],B[6]}] Det[{Z[2],Z[3],A[4],B[4]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[6],B[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[6],B[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[4],B[4]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[6],B[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[6],B[6]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{A[1],B[1],A[4],B[4]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],A[6],B[6]}] Det[{Z[2],Z[4],A[4],B[4]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[2],Z[4],A[6],B[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[4],A[6],B[6]}] Det[{Z[2],Z[4],A[4],B[4]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[6],B[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[3],A[4],B[4]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{Z[2],Z[4],A[6],B[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[3],Z[4],A[6],B[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[4],B[4]}] Det[{Z[2],Z[4],A[6],B[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[4],B[4]}] Det[{Z[2],Z[3],A[6],B[6]}] Det[{Z[2],Z[4],A[2],B[2]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[4],B[4]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[6],B[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[4],B[4]}] Det[{Z[1],Z[3],A[6],B[6]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[2],Z[4],A[2],B[2]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[6],B[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[5],B[5]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[2],Z[4],A[6],B[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[6],B[6]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[2],Z[4],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[4],A[6],B[6]}] Det[{Z[2],Z[4],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[2],Z[4],A[6],B[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[4],A[6],B[6]}] Det[{Z[2],Z[4],A[4],B[4]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[6],B[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[3],A[5],B[5]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[4],A[6],B[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[3],A[6],B[6]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[4],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[3],A[4],B[4]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[4],A[6],B[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[3],A[6],B[6]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[4],A[4],B[4]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[1],Z[4],A[6],B[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[3],A[5],B[5]}] Det[{Z[1],Z[4],A[6],B[6]}] Det[{Z[2],Z[4],A[2],B[2]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[3],A[4],B[4]}] Det[{Z[1],Z[4],A[6],B[6]}] Det[{Z[2],Z[4],A[2],B[2]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[3],A[6],B[6]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[2],Z[4],A[2],B[2]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[2],Z[3],A[6],B[6]}] Det[{Z[2],Z[4],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[1],Z[3],A[5],B[5]}] Det[{Z[2],Z[4],A[4],B[4]}] Det[{Z[2],Z[4],A[6],B[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[1],Z[3],A[6],B[6]}] Det[{Z[2],Z[4],A[4],B[4]}] Det[{Z[2],Z[4],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[4],B[4]}] Det[{Z[1],Z[3],A[6],B[6]}] Det[{Z[2],Z[4],A[3],B[3]}] Det[{Z[2],Z[4],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[6],B[6]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[4],B[4]}] Det[{Z[2],Z[3],A[6],B[6]}] Det[{Z[2],Z[4],A[4],B[4]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[2],Z[3],A[6],B[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[6],B[6]}] Det[{Z[2],Z[4],A[4],B[4]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[3],A[4],B[4]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[6],B[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[3],A[6],B[6]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[4],B[4]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[3],A[4],B[4]}] Det[{Z[2],Z[3],A[6],B[6]}] Det[{Z[2],Z[4],A[1],B[1]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[3],Z[4],A[6],B[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[3],A[5],B[5]}] Det[{Z[2],Z[4],A[6],B[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[3],A[6],B[6]}] Det[{Z[2],Z[4],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[3],A[4],B[4]}] Det[{Z[2],Z[4],A[6],B[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[2],Z[3],A[6],B[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[3],A[6],B[6]}] Det[{Z[2],Z[4],A[4],B[4]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[6],B[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[6],B[6]}] Det[{Z[2],Z[4],A[4],B[4]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[3],A[4],B[4]}] Det[{Z[2],Z[3],A[6],B[6]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[3],A[4],B[4]}] Det[{Z[2],Z[4],A[4],B[4]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[4],A[6],B[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[4],B[4]}] Det[{Z[1],Z[4],A[6],B[6]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[2],Z[4],A[6],B[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[6],B[6]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[2],Z[3],A[2],B[2]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}])
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}])
  + 2/3 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[1],B[1]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{A[1],B[1],A[2],B[2]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[2],B[2]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 13/12 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 3/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],A[1],B[1]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 4/3 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + (-11/12 + c1) * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}])
  + 11/12 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[2],Z[3],A[1],B[1]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}])
  + (-5/2 - c1) * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[3],Z[4],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}])
  + 5/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[2],B[2]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}])
  + (c4) * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}])
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}])
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],A[1],B[1]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}])
  + (-8 - 4 c1) * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[4],A[2],B[2]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}])
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}])
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[2],B[2]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}])
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[2],B[2]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 3 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 4 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 3 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 4 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + (-7/2 - 2 c1) * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[5],B[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}])
  - 2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[2],Z[3],A[1],B[1]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}])
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[2],Z[3],A[2],B[2]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}])
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}])
  + (-3/2 - c1) * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}])
  + (1 + c1) * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[2],Z[3],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}])
  + 3/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[4],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}])
  + 3/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[5],B[5]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}])
  - 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}])
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[2],Z[3],A[2],B[2]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}])
  - 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[3],A[5],B[5]}] Det[{Z[2],Z[4],A[2],B[2]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}])
  - 2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[2],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}])
  + 2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{A[2],B[2],A[5],B[5]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + (-2 - c3) * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],A[5],B[5]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1/3 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[4],A[5],B[5]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[5],B[5]}] Det[{Z[2],Z[4],A[2],B[2]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[2],Z[3],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[3],A[5],B[5]}] Det[{Z[2],Z[4],A[1],B[1]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[2],Z[3],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 11/12 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1/12 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[5],B[5]}] Det[{Z[2],Z[4],A[1],B[1]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[2],Z[3],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1/12 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{A[1],B[1],A[2],B[2]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1/12 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[2],Z[4],A[2],B[2]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1/12 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{A[2],B[2],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 11/12 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 11/12 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[5],B[5]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[2],B[2]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1/12 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[2],Z[4],A[1],B[1]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{A[2],B[2],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[3],A[5],B[5]}] Det[{Z[2],Z[4],A[2],B[2]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + (-4 + c3) * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[4],A[5],B[5]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 9/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[5],B[5]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + (3 + c3) * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + (3 - c3) * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[2],Z[4],A[2],B[2]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{A[1],B[1],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 3/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[3],A[5],B[5]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[2],Z[4],A[1],B[1]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[4],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[3],A[5],B[5]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 3/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[4],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + (-1/2 + c3) * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[5],B[5]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 5/12 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[3],Z[4],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[4],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + (-2 - c3) * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + (-2 + c3) * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[2],Z[4],A[2],B[2]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + (1 - c3) * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[5],B[5]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[4],A[2],B[2]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 35/6 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[5],B[5]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 35/6 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 35/6 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[4],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 35/6 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 11/6 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[4],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 11/6 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 35/6 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[2],Z[4],A[1],B[1]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 35/6 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[5],B[5]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[4],A[1],B[1]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[4],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[3],A[5],B[5]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[5],B[5]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],A[5],B[5]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 7/3 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[5],B[5]}] Det[{Z[2],Z[4],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{A[2],B[2],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + (-c3) * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[5],B[5]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[2],Z[4],A[2],B[2]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[3],A[5],B[5]}] Det[{Z[2],Z[4],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + (c3) * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[3],A[5],B[5]}] Det[{Z[2],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + (c3) * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[5],B[5]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + (-c3) * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[3],A[5],B[5]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[3],Z[4],A[6],B[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[6],B[6]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}])
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],A[5],B[5]}] Det[{Z[3],Z[4],A[6],B[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[6],B[6]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}])
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[6],B[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[6],B[6]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}])
  - 3/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[5],B[5]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[6],B[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[6],B[6]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}])
  - 2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[6],B[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 5/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[2],Z[3],A[6],B[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 3/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[2],Z[3],A[6],B[6]}] Det[{A[2],B[2],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[2],Z[3],A[6],B[6]}] Det[{Z[3],Z[4],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[6],B[6]}] Det[{Z[2],Z[4],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[6],B[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[5],B[5]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],A[6],B[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[6],B[6]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[5],B[5]}] Det[{Z[2],Z[3],A[6],B[6]}] Det[{Z[2],Z[4],A[2],B[2]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 3 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[6],B[6]}] Det[{Z[2],Z[4],A[2],B[2]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[3],A[6],B[6]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],A[2],B[2]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[6],B[6]}] Det[{Z[2],Z[4],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[5],B[5]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[6],B[6]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[6],B[6]}] Det[{Z[2],Z[4],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[6],B[6]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[3],A[5],B[5]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],A[6],B[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[3],A[6],B[6]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],A[6],B[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[3],A[6],B[6]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[3],A[5],B[5]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[6],B[6]}] Det[{Z[2],Z[4],A[2],B[2]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[6],B[6]}] Det[{Z[2],Z[4],A[2],B[2]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 5/6 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[3],Z[4],A[6],B[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1/12 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[5],B[5]}] Det[{Z[2],Z[4],A[6],B[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 5/6 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[2],Z[3],A[6],B[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 23/12 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[6],B[6]}] Det[{Z[2],Z[4],A[5],B[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 23/12 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[6],B[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 17/6 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[6],B[6]}] Det[{Z[2],Z[3],A[1],B[1]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 23/12 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[3],A[6],B[6]}] Det[{Z[2],Z[4],A[1],B[1]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1/6 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[2],Z[4],A[6],B[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1/6 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[6],B[6]}] Det[{Z[2],Z[4],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1/6 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[2],Z[3],A[6],B[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[6],B[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1/12 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[5],B[5]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[6],B[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1/12 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[6],B[6]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 23/12 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[2],Z[3],A[6],B[6]}] Det[{A[2],B[2],A[5],B[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 11/12 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[2],Z[4],A[6],B[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 11/12 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[6],B[6]}] Det[{Z[2],Z[4],A[5],B[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 11/12 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[5],B[5]}] Det[{Z[2],Z[3],A[6],B[6]}] Det[{Z[2],Z[4],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 11/12 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[6],B[6]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[2],Z[4],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 11/12 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[2],Z[3],A[6],B[6]}] Det[{A[1],B[1],A[2],B[2]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 11/12 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[6],B[6]}] Det[{Z[2],Z[4],A[2],B[2]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 23/12 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[6],B[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 17/12 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[3],A[6],B[6]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[2],B[2]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 11/12 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[6],B[6]}] Det[{Z[2],Z[4],A[1],B[1]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{A[3],B[3],A[6],B[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[4],A[6],B[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],A[6],B[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 3/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[3],A[6],B[6]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],A[5],B[5]}] Det[{Z[3],Z[4],A[6],B[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 5/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[3],Z[4],A[6],B[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[5],B[5]}] Det[{Z[2],Z[4],A[6],B[6]}] Det[{Z[3],Z[4],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[2],Z[3],A[6],B[6]}] Det[{Z[3],Z[4],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[6],B[6]}] Det[{Z[2],Z[4],A[5],B[5]}] Det[{Z[3],Z[4],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],A[6],B[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 5/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[3],A[6],B[6]}] Det[{Z[2],Z[4],A[2],B[2]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[2],Z[4],A[6],B[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[4],A[6],B[6]}] Det[{Z[2],Z[4],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 3/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[6],B[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 3/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[3],A[5],B[5]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{Z[2],Z[4],A[6],B[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[2],Z[3],A[6],B[6]}] Det[{Z[2],Z[4],A[2],B[2]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[4],A[6],B[6]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[2],Z[4],A[2],B[2]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[2],Z[4],A[6],B[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[6],B[6]}] Det[{Z[2],Z[4],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[3],Z[4],A[6],B[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[5],B[5]}] Det[{Z[2],Z[3],A[6],B[6]}] Det[{Z[2],Z[4],A[2],B[2]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 3/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[6],B[6]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[2],Z[4],A[2],B[2]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[6],B[6]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{A[2],B[2],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[6],B[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[5],B[5]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],A[6],B[6]}] Det[{Z[2],Z[4],A[1],B[1]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[6],B[6]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[2],Z[4],A[1],B[1]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[5],B[5]}] Det[{Z[1],Z[3],A[6],B[6]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[2],Z[4],A[2],B[2]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[3],A[6],B[6]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 3/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[4],A[6],B[6]}] Det[{A[2],B[2],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[6],B[6]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{A[2],B[2],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[2],Z[4],A[6],B[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 3/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[4],A[6],B[6]}] Det[{Z[2],Z[4],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[6],B[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[5],B[5]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[4],A[6],B[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[6],B[6]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[4],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[6],B[6]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[2],Z[4],A[2],B[2]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[5],B[5]}] Det[{Z[1],Z[4],A[6],B[6]}] Det[{Z[2],Z[4],A[2],B[2]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[6],B[6]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[2],Z[4],A[2],B[2]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],A[5],B[5]}] Det[{Z[3],Z[4],A[6],B[6]}] Det[{A[1],B[1],A[2],B[2]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[6],B[6]}] Det[{A[1],B[1],A[2],B[2]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[6],B[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[3],A[5],B[5]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[6],B[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[3],Z[4],A[6],B[6]}] Det[{A[2],B[2],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[6],B[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[5],B[5]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[6],B[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[6],B[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[5],B[5]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[6],B[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[2],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[6],B[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[6],B[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[2],Z[4],A[6],B[6]}] Det[{Z[3],Z[4],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[6],B[6]}] Det[{Z[2],Z[4],A[5],B[5]}] Det[{Z[3],Z[4],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[5],B[5]}] Det[{Z[2],Z[3],A[6],B[6]}] Det[{Z[2],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[6],B[6]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[2],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[6],B[6]}] Det[{A[1],B[1],A[2],B[2]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[6],B[6]}] Det[{Z[2],Z[4],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{A[3],B[3],A[6],B[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[6],B[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[6],B[6]}] Det[{Z[2],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[5],B[5]}] Det[{Z[2],Z[4],A[6],B[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[6],B[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[3],A[5],B[5]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[3],B[3]}] Det[{Z[2],Z[4],A[6],B[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[3],A[6],B[6]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[3],B[3]}] Det[{Z[2],Z[4],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[6],B[6]}] Det[{Z[2],Z[4],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[6],B[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[1],Z[3],A[5],B[5]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{Z[2],Z[4],A[6],B[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[6],B[6]}] Det[{A[2],B[2],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{A[3],B[3],A[6],B[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[3],A[5],B[5]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],A[6],B[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[3],A[5],B[5]}] Det[{Z[2],Z[3],A[6],B[6]}] Det[{Z[2],Z[4],A[2],B[2]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[6],B[6]}] Det[{Z[2],Z[4],A[5],B[5]}] Det[{A[2],B[2],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[6],B[6]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],A[5],B[5]}] Det[{A[2],B[2],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[5],B[5]}] Det[{Z[2],Z[3],A[6],B[6]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{A[2],B[2],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[5],B[5]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],A[6],B[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[3],A[5],B[5]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[6],B[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[5],B[5]}] Det[{Z[1],Z[3],A[5],B[5]}] Det[{Z[2],Z[3],A[6],B[6]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{Z[2],Z[4],A[2],B[2]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[3],A[5],B[5]}] Det[{Z[2],Z[4],A[6],B[6]}] Det[{A[2],B[2],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[3],A[6],B[6]}] Det[{Z[2],Z[4],A[5],B[5]}] Det[{A[2],B[2],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[6],B[6]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],A[5],B[5]}] Det[{A[3],B[3],A[6],B[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[3],A[5],B[5]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{A[3],B[3],A[6],B[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{A[3],B[3],A[6],B[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[2],Z[3],A[6],B[6]}] Det[{A[2],B[2],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{A[3],B[3],A[6],B[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[5],B[5]}] Det[{Z[2],Z[4],A[6],B[6]}] Det[{Z[3],Z[4],A[6],B[6]}] Det[{A[2],B[2],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[6],B[6]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[6],B[6]}] Det[{Z[2],Z[4],A[5],B[5]}] Det[{Z[3],Z[4],A[6],B[6]}] Det[{A[2],B[2],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[6],B[6]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[2],Z[3],A[6],B[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[6],B[6]}] Det[{Z[2],Z[4],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[4],A[6],B[6]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[6],B[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[6],B[6]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],A[6],B[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[6],B[6]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[6],B[6]}] Det[{Z[2],Z[4],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + (c5) * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[4],A[6],B[6]}] / (Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + (c6) * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[6],B[6]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + (-1/2 - c1 - c2) * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],A[6],B[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + (c7) * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + (-3/2 - c1) * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[3],A[6],B[6]}] Det[{Z[2],Z[4],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + (-11 - 8 c1 - c2 + 4 c4 - c5 - c6 - c7) * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[4],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + (6 + 4 c1) * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[6],B[6]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[6],B[6]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],A[6],B[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[3],A[6],B[6]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[6],B[6]}] Det[{Z[2],Z[4],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[2],Z[3],A[6],B[6]}] Det[{A[1],B[1],A[2],B[2]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],A[6],B[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[6],B[6]}] Det[{Z[2],Z[4],A[2],B[2]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[6],B[6]}] Det[{Z[2],Z[4],A[1],B[1]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + (1/2 - c2) * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[6],B[6]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],A[1],B[1]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],A[2],B[2]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 3/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],A[1],B[1]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[6],B[6]}] Det[{A[1],B[1],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[6],B[6]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],A[6],B[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[6],B[6]}] Det[{Z[2],Z[4],A[2],B[2]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[6],B[6]}] Det[{Z[2],Z[4],A[1],B[1]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[3],A[6],B[6]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],A[1],B[1]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],A[1],B[1]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + (5/2 + c1) * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{A[1],B[1],A[3],B[3]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + (-3/2 - c1) * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[4],A[6],B[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + (-5/2 - c1) * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],A[6],B[6]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + (7/2 + c1) * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + (c8) * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[6],B[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + (5/2 + c1) * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[4],A[1],B[1]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + (-7/2 - 2 c1) * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[3],Z[4],A[6],B[6]}] Det[{A[1],B[1],A[3],B[3]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + (-7 - 3/2 c1 + c2 - 2 c4 - 1/2 c7 - c8) * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[6],B[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + (4 + 2 c1) * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[6],B[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + (-9/2 - 5/2 c1 - c2 + 1/2 c7) * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[6],B[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + (-15/4 - 9/2 c1 - 3/2 c2 + 4 c4 - c5 - 1/2 c6 + c8) * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[6],B[6]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + (5/4 + 1/2 c1 + 1/2 c2 - 1/2 c6) * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[6],B[6]}] Det[{Z[2],Z[4],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 5/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[6],B[6]}] Det[{Z[2],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[6],B[6]}] Det[{Z[3],Z[4],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[6],B[6]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[6],B[6]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[4],A[6],B[6]}] Det[{A[1],B[1],A[3],B[3]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + (9 + 4 c1) * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[4],A[6],B[6]}] Det[{A[1],B[1],A[3],B[3]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + (8 + 4 c1) * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[6],B[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + (-9 - 4 c1) * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[4],A[6],B[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + (9 + 4 c1) * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[4],A[6],B[6]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + (3 + 2 c4) * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[4],A[6],B[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + (-3 - 2 c4) * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[6],B[6]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[6],B[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[6],B[6]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + (7 + 4 c1) * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[1],Z[4],A[6],B[6]}] Det[{Z[2],Z[4],A[1],B[1]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + (-7 - 4 c1) * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[6],B[6]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[4],A[1],B[1]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[6],B[6]}] Det[{A[1],B[1],A[2],B[2]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[3],Z[4],A[6],B[6]}] Det[{A[1],B[1],A[2],B[2]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[6],B[6]}] Det[{A[1],B[1],A[2],B[2]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[6],B[6]}] Det[{A[1],B[1],A[2],B[2]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[6],B[6]}] Det[{Z[2],Z[4],A[3],B[3]}] Det[{A[1],B[1],A[2],B[2]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[6],B[6]}] Det[{A[1],B[1],A[2],B[2]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[6],B[6]}] Det[{A[1],B[1],A[2],B[2]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[6],B[6]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[3],B[3]}] Det[{A[1],B[1],A[2],B[2]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[3],B[3]}] Det[{Z[2],Z[4],A[6],B[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[6],B[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{Z[2],Z[4],A[6],B[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[6],B[6]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[6],B[6]}] Det[{Z[2],Z[4],A[2],B[2]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + (4 + 2 c1) * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[3],Z[4],A[6],B[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + (-7/2 - 2 c1) * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],A[4],B[4]}] Det[{Z[2],Z[4],A[6],B[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + (-7/2 - 2 c1) * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],A[6],B[6]}] Det[{Z[2],Z[4],A[4],B[4]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + (-2 + 3/2 c1 + c2 - 2 c4 - 1/2 c7 - c8) * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[4],B[4]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 3/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[2],Z[3],A[1],B[1]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + (3/2 + 1/2 c1 - c2 + 1/2 c7) * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[3],A[4],B[4]}] Det[{Z[2],Z[4],A[1],B[1]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + (-3 - c1) * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[2],Z[3],A[6],B[6]}] Det[{A[1],B[1],A[3],B[3]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + (3 + c1) * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[6],B[6]}] Det[{Z[2],Z[4],A[4],B[4]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + (3 + c1) * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],A[4],B[4]}] Det[{Z[2],Z[3],A[6],B[6]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + (-3 - c1) * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[6],B[6]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + (2 + c1) * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[6],B[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + (-3 - c1) * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[4],B[4]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + (2 + c1) * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[3],A[6],B[6]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + (-3 - c1) * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[3],A[4],B[4]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + (-3 - c1) * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[6],B[6]}] Det[{Z[2],Z[4],A[1],B[1]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1/4 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[4],A[6],B[6]}] Det[{A[2],B[2],A[4],B[4]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1/4 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[6],B[6]}] Det[{Z[2],Z[4],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + (c2) * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[4],A[4],B[4]}] Det[{Z[2],Z[4],A[6],B[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + (1 - c2) * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[4],A[6],B[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[3],A[6],B[6]}] Det[{Z[2],Z[4],A[3],B[3]}] Det[{Z[2],Z[4],A[4],B[4]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + (3 + 5 c1 + 3/2 c2 - 4 c4 + 1/2 c5 + 1/2 c6 - c8) * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[1],Z[3],A[6],B[6]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{Z[2],Z[4],A[4],B[4]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[2],Z[3],A[6],B[6]}] Det[{A[1],B[1],A[2],B[2]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],A[6],B[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[6],B[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 3/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[3],A[4],B[4]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{Z[2],Z[4],A[6],B[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 3/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[3],A[6],B[6]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{Z[2],Z[4],A[4],B[4]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + (7/2 - 1/2 c1 - c2 + 2 c4 + 1/2 c7 + c8) * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{Z[2],Z[4],A[4],B[4]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[4],A[6],B[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[3],A[4],B[4]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],A[6],B[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[3],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],A[4],B[4]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[3],A[4],B[4]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[2],Z[4],A[6],B[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[2],Z[3],A[6],B[6]}] Det[{Z[2],Z[4],A[1],B[1]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[3],A[6],B[6]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[2],Z[4],A[4],B[4]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + (1/2 c1 + c2 - 1/2 c7) * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[3],A[4],B[4]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[2],A[6],B[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[4],A[1],B[1]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}])
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{A[5],B[5],A[6],B[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}])
  - 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{A[5],B[5],A[6],B[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}])
  + (c9) * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{A[5],B[5],A[6],B[6]}] / (Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}])
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[5],B[5],A[6],B[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}])
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{A[5],B[5],A[6],B[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}])
  + 2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{A[5],B[5],A[6],B[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}])
  + (c10) * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{A[5],B[5],A[6],B[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}])
  - 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{A[5],B[5],A[6],B[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}])
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[5],B[5],A[6],B[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}])
  + 1/4 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[5],B[5],A[6],B[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}])
  + 1/4 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[5],B[5],A[6],B[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}])
  + (2 + 3 c3) * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[5],B[5]}] Det[{A[5],B[5],A[6],B[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}])
  + (-5 - 4 c3 - 2 c10) * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[5],B[5]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{A[5],B[5],A[6],B[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}])
  + (-1 - c3) * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[5],B[5]}] Det[{A[5],B[5],A[6],B[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}])
  - 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[5],B[5]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{A[5],B[5],A[6],B[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}])
  - 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{A[5],B[5],A[6],B[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}])
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],A[5],B[5]}] Det[{A[5],B[5],A[6],B[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}])
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[5],B[5]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{A[5],B[5],A[6],B[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}])
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[5],B[5],A[6],B[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}])
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[5],B[5],A[6],B[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}])
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[2],Z[3],A[6],B[6]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}])
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[5],B[5]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[2],Z[3],A[6],B[6]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}])
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[6],B[6]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],A[5],B[5]}] Det[{A[5],B[5],A[6],B[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[2],Z[3],A[6],B[6]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}])
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[5],B[5]}] Det[{Z[2],Z[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[2],Z[3],A[6],B[6]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}])
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[4],A[6],B[6]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{A[5],B[5],A[6],B[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[2],Z[3],A[6],B[6]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}])
  - 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[2],Z[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[6],B[6]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}])
  + (-1 - c3) * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[6],B[6]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{A[5],B[5],A[6],B[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[6],B[6]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}])
  + (-c3) * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],A[5],B[5]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[6],B[6]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}])
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[4],A[6],B[6]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{A[5],B[5],A[6],B[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[6],B[6]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}])
  + (7/4 + c3 + 1/2 c10) * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],A[5],B[5]}] Det[{Z[2],Z[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[6],B[6]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}])
  + (c3) * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[3],A[5],B[5]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{Z[2],Z[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[6],B[6]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}])
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{A[5],B[5],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[6],B[6]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}])
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[5],B[5]}] Det[{Z[2],Z[4],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[2],Z[3],A[6],B[6]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{Z[3],Z[4],A[6],B[6]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}])
  + 1/4 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{A[5],B[5],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{Z[3],Z[4],A[6],B[6]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}])
  + 1/4 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[4],A[6],B[6]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{A[5],B[5],A[6],B[6]}] Det[{A[5],B[5],A[6],B[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[2],A[6],B[6]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[2],Z[3],A[6],B[6]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{Z[3],Z[4],A[6],B[6]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[1],B[1],A[6],B[6]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[2],B[2],A[6],B[6]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[3],B[3],A[6],B[6]}] Det[{A[4],B[4],A[5],B[5]}] Det[{A[4],B[4],A[6],B[6]}])


==> anc/mhv_5pt_L1.txt <==
# N=4 sYM MHV amplitude integrand: 5 points, 1 loop.
# 2 terms. Each stands for the sum over its images under the dihedral relabelings of the external legs and
# the permutations of the loop labels, one term per group element.
# Variables, normalization and sign convention: README.txt.
# Fixed uniquely by the conditions of the paper.

I = 
  - 1/10 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}])
  + 3/10 * Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}])


==> anc/mhv_5pt_L2.txt <==
# N=4 sYM MHV amplitude integrand: 5 points, 2 loops.
# 4 terms. Each stands for the sum over its images under the dihedral relabelings of the external legs and
# the permutations of the loop labels, one term per group element.
# Variables, normalization and sign convention: README.txt.
# Fixed uniquely by the conditions of the paper.

I = 
  + 3/4 * Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 1/4 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 1/4 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 1/4 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[4],Z[5],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])


==> anc/mhv_5pt_L3.txt <==
# N=4 sYM MHV amplitude integrand: 5 points, 3 loops.
# 19 terms. Each stands for the sum over its images under the dihedral relabelings of the external legs and
# the permutations of the loop labels, one term per group element.
# Variables, normalization and sign convention: README.txt.
# Fixed uniquely by the conditions of the paper.

I = 
  + 10/9 * Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[4],Z[5],A[3],B[3]}] / (Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  - 5/9 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[4],Z[5],A[3],B[3]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  - 1/18 * Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[3],B[3]}] Det[{Z[2],Z[5],A[3],B[3]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  + 5/9 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[3],B[3]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  + 1/18 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  - 5/18 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  + 1/6 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[3],Z[5],A[3],B[3]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  + 1/3 * Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[5],A[3],B[3]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  - 2/9 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[3],Z[5],A[3],B[3]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  + 1/3 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[5],A[3],B[3]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  - 7/9 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[4],Z[5],A[3],B[3]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  - 2/9 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  + 5/9 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[4],Z[5],A[3],B[3]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  + 1/9 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{Z[3],Z[5],A[3],B[3]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  - 1/9 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[5],A[2],B[2]}] Det[{Z[3],Z[5],A[3],B[3]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  + 1 * Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}])
  - 1/2 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}])
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[4],Z[5],A[3],B[3]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}])
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])


==> anc/mhv_5pt_L4.txt <==
# N=4 sYM MHV amplitude integrand: 5 points, 4 loops.
# 217 terms. Each stands for the sum over its images under the dihedral relabelings of the external legs and
# the permutations of the loop labels, one term per group element.
# Variables, normalization and sign convention: README.txt.
# Fixed uniquely by the conditions of the paper.

I = 
  + 198389256121/564749769475 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  + 4487335866969/4517998155800 * Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[1],Z[5],A[4],B[4]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[3],B[3],A[4],B[4]}])
  - 2228336789069/4517998155800 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[1],Z[5],A[4],B[4]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[3],B[3],A[4],B[4]}])
  - 30662288831/4517998155800 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[1],Z[5],A[4],B[4]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[3],B[3],A[4],B[4]}])
  + 2228336789069/4517998155800 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[4],Z[5],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[1],Z[5],A[4],B[4]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[3],B[3],A[4],B[4]}])
  + 30662288831/2258999077900 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],A[4],B[4]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[1],Z[5],A[4],B[4]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[3],B[3],A[4],B[4]}])
  - 1160161827781/2258999077900 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[1],Z[5],A[4],B[4]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[3],B[3],A[4],B[4]}])
  - 1098837250119/2258999077900 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[4],B[4]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[1],Z[5],A[4],B[4]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[3],B[3],A[4],B[4]}])
  - 30662288831/2258999077900 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[5],A[4],B[4]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[1],Z[5],A[4],B[4]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[3],B[3],A[4],B[4]}])
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[4],Z[5],A[4],B[4]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[1],Z[5],A[4],B[4]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[3],B[3],A[4],B[4]}])
  - 1047810370813/1129499538950 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],A[2],B[2]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[4],B[4]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  - 449761788594/564749769475 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[5],A[2],B[2]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[4],B[4]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  + 53568300179/112949953895 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],A[4],B[4]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[4],B[4]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  - 4184160382123/2258999077900 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[4],B[4]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[4],B[4]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  + 1078663730599/4517998155800 * Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[4],Z[5],A[4],B[4]}] / (Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[4],B[4]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  - 406778701667/4517998155800 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[4],Z[5],A[4],B[4]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[4],B[4]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  + 65918836147/2258999077900 * Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[5],A[4],B[4]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[4],B[4]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  + 1521195212821/2258999077900 * Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[2],Z[5],A[4],B[4]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[4],B[4]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  - 53021265453/903599631160 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[4],B[4]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[4],B[4]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  - 198389256121/564749769475 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],A[4],B[4]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[4],Z[5],A[1],B[1]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[4],B[4]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  + 1521195212821/2258999077900 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[4],Z[5],A[1],B[1]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[4],B[4]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  - 1048497675007/4517998155800 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[4],B[4]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[4],B[4]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  + 1098837250119/2258999077900 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[4],B[4]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[1],Z[5],A[4],B[4]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  - 305155304919/451799815580 * Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],A[4],B[4]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[1],Z[5],A[4],B[4]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  + 3349182553901/2258999077900 * Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],A[4],B[4]}] / (Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[1],Z[5],A[4],B[4]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  - 1587101102257/2258999077900 * Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[1],Z[5],A[4],B[4]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  + 893194611901/2258999077900 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],A[4],B[4]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[1],Z[5],A[4],B[4]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  + 778219406713/1129499538950 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[3],Z[5],A[4],B[4]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[1],Z[5],A[4],B[4]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  - 217796524297/1129499538950 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],A[4],B[4]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[1],Z[5],A[4],B[4]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  - 280211441208/564749769475 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[3],B[3]}] Det[{Z[3],Z[5],A[4],B[4]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[1],Z[5],A[4],B[4]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  + 28814346927/2258999077900 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[2],Z[5],A[3],B[3]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[1],Z[5],A[4],B[4]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  + 2290655887/1129499538950 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[5],A[3],B[3]}] Det[{Z[3],Z[5],A[4],B[4]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[1],Z[5],A[4],B[4]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  - 671897975643/2258999077900 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[3],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[1],Z[5],A[4],B[4]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  + 391273146886/564749769475 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[1],Z[5],A[4],B[4]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  + 2228336789069/2258999077900 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[1],Z[5],A[4],B[4]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  - 1158313885877/2258999077900 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],A[4],B[4]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[3],Z[5],A[3],B[3]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[1],Z[5],A[4],B[4]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  - 404440847772/564749769475 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[3],Z[5],A[3],B[3]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[1],Z[5],A[4],B[4]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  + 2710171387529/2258999077900 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[5],A[4],B[4]}] Det[{Z[3],Z[5],A[3],B[3]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[1],Z[5],A[4],B[4]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  + 137041683818/112949953895 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[3],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[1],Z[5],A[4],B[4]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  - 1521195212821/2258999077900 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],A[4],B[4]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[4],Z[5],A[3],B[3]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[1],Z[5],A[4],B[4]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  + 680815575577/451799815580 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[4],Z[5],A[3],B[3]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[1],Z[5],A[4],B[4]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  + 507418298863/1129499538950 * Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],A[4],B[4]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[4],B[4]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  + 239639457717/225899907790 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],A[4],B[4]}] Det[{Z[1],Z[3],A[4],B[4]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[4],B[4]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  + 2701544392253/1129499538950 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],A[4],B[4]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[4],B[4]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[4],B[4]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  - 709686782643/1129499538950 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],A[4],B[4]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[3],Z[5],A[4],B[4]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[4],B[4]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  + 106462655444/112949953895 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[4],B[4]}] Det[{Z[3],Z[4],A[4],B[4]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[4],B[4]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  - 2536031810547/2258999077900 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[5],A[4],B[4]}] Det[{Z[3],Z[5],A[4],B[4]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[4],B[4]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  - 13739549927/225899907790 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[3],Z[4],A[4],B[4]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[4],B[4]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  + 544174200937/2258999077900 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[3],Z[5],A[4],B[4]}] Det[{Z[3],Z[5],A[4],B[4]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[4],B[4]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  - 5041269924777/2258999077900 * Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[4],B[4]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}])
  + 5091521823/10630583896 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[4],B[4]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}])
  + 2512040077249/4517998155800 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[3],Z[4],A[4],B[4]}] / (Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[4],B[4]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}])
  - 1955205454189/4517998155800 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[3],Z[5],A[4],B[4]}] / (Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[4],B[4]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}])
  - 62510106743/112949953895 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  + 810455974/112949953895 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[3],Z[5],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  - 1692604244602/564749769475 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[3],Z[5],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  - 245672964073/4517998155800 * Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{A[1],B[1],A[2],B[2]}] / (Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  - 230775493294/564749769475 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{A[1],B[1],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  - 109467981631/903599631160 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  - 3935127914593/4517998155800 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  + 1953247055687/4517998155800 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[4],Z[5],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  + 1633720579119/1129499538950 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[4],Z[5],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  + 3386191538829/2258999077900 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[3],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  - 795521171286/564749769475 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[3],Z[5],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  + 44538319729/90359963116 * Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{Z[2],Z[5],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  + 427483887236/564749769475 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  + 519888338361/2258999077900 * Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[5],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  - 1633720579119/1129499538950 * Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[5],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  + 2260595545509/2258999077900 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{Z[3],Z[5],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  - 1159275552379/2258999077900 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],A[2],B[2]}] Det[{Z[3],Z[5],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  - 400830792112/564749769475 * Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],A[2],B[2]}] / (Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  - 518482483787/4517998155800 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  + 2108165605859/2258999077900 * Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  + 200415396056/564749769475 * Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  - 1468778391841/4517998155800 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  + 1769985848069/1129499538950 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  - 348315623277/4517998155800 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[3],Z[5],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  + 2965843651319/2258999077900 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[5],A[4],B[4]}] Det[{Z[3],Z[5],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  + 60248525983/33220574675 * Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[5],A[4],B[4]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  - 1253802827499/1129499538950 * Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[4],B[4]}] Det[{Z[2],Z[5],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  + 1020085351589/2258999077900 * Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[4],Z[5],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  - 5152451163/13288229870 * Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[5],A[4],B[4]}] Det[{Z[4],Z[5],A[2],B[2]}] / (Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  + 2092850890203/1129499538950 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[5],A[4],B[4]}] Det[{Z[4],Z[5],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  - 2479837350847/2258999077900 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[3],Z[5],A[4],B[4]}] Det[{Z[4],Z[5],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  - 1272878093497/1129499538950 * Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[5],A[4],B[4]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[5],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  + 757166317119/2258999077900 * Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[5],A[2],B[2]}] Det[{Z[2],Z[5],A[4],B[4]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  - 8012221110627/2258999077900 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[5],A[4],B[4]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[4],Z[5],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  - 409986398353/564749769475 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[3],Z[5],A[4],B[4]}] Det[{Z[4],Z[5],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  + 3826519330221/2258999077900 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[5],A[4],B[4]}] Det[{Z[4],Z[5],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  - 1544357732571/1129499538950 * Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[5],A[4],B[4]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{Z[2],Z[5],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  + 1521195212821/2258999077900 * Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[2],Z[5],A[2],B[2]}] Det[{Z[2],Z[5],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  - 1521195212821/2258999077900 * Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  + 65918836147/2258999077900 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[3],Z[5],A[2],B[2]}] Det[{Z[3],Z[5],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  - 65918836147/2258999077900 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],A[4],B[4]}] Det[{Z[3],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  + 3826519330221/2258999077900 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[5],A[4],B[4]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  + 1211453992983/2258999077900 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[3],Z[5],A[4],B[4]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  - 6745680995887/4517998155800 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[4],B[4]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  + 952090436784/564749769475 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[3],Z[5],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  - 809383339801/2258999077900 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],A[4],B[4]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{A[1],B[1],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  - 2430921552467/2258999077900 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[5],A[4],B[4]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{A[1],B[1],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  + 1004641165611/4517998155800 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  - 1704698647847/451799815580 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[3],Z[5],A[4],B[4]}] / (Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  + 3896722475313/2258999077900 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[5],A[4],B[4]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  - 918171827962/564749769475 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[5],A[4],B[4]}] Det[{Z[3],Z[4],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  + 1594355003023/2258999077900 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[4],B[4]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  + 8053196491/6644114935 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[3],Z[5],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  + 66936470913/451799815580 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[3],Z[5],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  - 1772966177319/2258999077900 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[5],A[4],B[4]}] Det[{Z[3],Z[5],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  + 81340830079/90359963116 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[3],Z[5],A[2],B[2]}] Det[{Z[3],Z[5],A[4],B[4]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  - 60138709619/451799815580 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],A[4],B[4]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[4],Z[5],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  + 157609568764/564749769475 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[4],Z[5],A[4],B[4]}] / (Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  - 64999570073/1129499538950 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[3],Z[5],A[4],B[4]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  - 2115702414939/1129499538950 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[5],A[4],B[4]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  - 1257513869911/1129499538950 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{Z[2],Z[5],A[4],B[4]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  + 3354613548717/2258999077900 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[2],B[2]}] Det[{Z[3],Z[5],A[4],B[4]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  - 115938474333/132882298700 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[5],A[4],B[4]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  - 66997232089/112949953895 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[5],A[4],B[4]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[3],Z[5],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  + 9053322424857/4517998155800 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[4],B[4]}] Det[{Z[3],Z[5],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  - 3074569982863/2258999077900 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],A[4],B[4]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[5],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  - 379596784359/132882298700 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[5],A[4],B[4]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[3],Z[4],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  + 3776368248679/2258999077900 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[4],B[4]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  + 18440681033/13288229870 * Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[4],B[4]}] / (Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  - 132004625578/112949953895 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[4],B[4]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  + 762234926741/225899907790 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[5],A[4],B[4]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],A[1],B[1]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  + 128724467901/2258999077900 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[4],B[4]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  + 770571106723/451799815580 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[5],A[4],B[4]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  - 77900607503/2258999077900 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],A[4],B[4]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  + 942294732383/1129499538950 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[4],B[4]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  + 1733923925217/564749769475 * Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],A[4],B[4]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[5],A[1],B[1]}] / (Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  - 2252729555827/2258999077900 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[3],A[4],B[4]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[3],Z[5],A[1],B[1]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  + 256181376063/564749769475 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[5],A[4],B[4]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[3],Z[5],A[1],B[1]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  + 119498875657/4517998155800 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],A[4],B[4]}] Det[{Z[3],Z[5],A[1],B[1]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  + 1787465992591/2258999077900 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],A[4],B[4]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  + 546954255443/451799815580 * Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[5],A[4],B[4]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  + 710884809783/2258999077900 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],A[4],B[4]}] Det[{Z[1],Z[5],A[4],B[4]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  + 4294924331213/4517998155800 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[3],Z[5],A[4],B[4]}] Det[{Z[3],Z[5],A[4],B[4]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  - 133612212607/90359963116 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[5],A[4],B[4]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[3],Z[5],A[4],B[4]}] / (Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  + 188024022694/564749769475 * Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[5],A[4],B[4]}] Det[{Z[2],Z[5],A[4],B[4]}] / (Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  - 2027740061679/4517998155800 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[3],Z[5],A[4],B[4]}] Det[{Z[3],Z[5],A[4],B[4]}] / (Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  + 52410814129/112949953895 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[5],A[4],B[4]}] Det[{Z[1],Z[5],A[4],B[4]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  + 35800760267/2258999077900 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[5],A[4],B[4]}] Det[{Z[3],Z[5],A[4],B[4]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  + 451946359593/4517998155800 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[3],Z[5],A[4],B[4]}] Det[{Z[3],Z[5],A[4],B[4]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  - 175176777293/265764597400 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[5],A[4],B[4]}] Det[{Z[1],Z[5],A[4],B[4]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  + 1722592690417/4517998155800 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[5],A[4],B[4]}] Det[{Z[2],Z[5],A[4],B[4]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  - 439598362671/1129499538950 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[5],A[4],B[4]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{Z[2],Z[5],A[4],B[4]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  + 341171949873/2258999077900 * Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[5],A[2],B[2]}] Det[{Z[2],Z[5],A[4],B[4]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  - 341171949873/2258999077900 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],A[4],B[4]}] Det[{Z[2],Z[5],A[2],B[2]}] Det[{Z[3],Z[5],A[4],B[4]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  + 3020681048571/2258999077900 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[1],Z[5],A[4],B[4]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[5],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  - 11252495781/33220574675 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[5],A[4],B[4]}] Det[{Z[2],Z[5],A[2],B[2]}] Det[{Z[2],Z[5],A[4],B[4]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  - 1022092966643/1129499538950 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[5],A[4],B[4]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[5],A[4],B[4]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  - 902707092509/1129499538950 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],A[4],B[4]}] Det[{Z[1],Z[5],A[4],B[4]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[3],Z[5],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  - 5064866981857/2258999077900 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[5],A[4],B[4]}] Det[{Z[1],Z[5],A[4],B[4]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[3],Z[5],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  + 922138092934/564749769475 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[5],A[4],B[4]}] Det[{Z[2],Z[5],A[4],B[4]}] Det[{Z[3],Z[5],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  + 366369203213/451799815580 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[5],A[4],B[4]}] Det[{Z[4],Z[5],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  - 1826305917383/564749769475 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],A[4],B[4]}] Det[{Z[2],Z[5],A[4],B[4]}] Det[{Z[4],Z[5],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  + 870061473639/451799815580 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],A[4],B[4]}] Det[{Z[3],Z[5],A[4],B[4]}] Det[{Z[4],Z[5],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  - 438020713371/1129499538950 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[5],A[4],B[4]}] Det[{Z[1],Z[5],A[4],B[4]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[4],Z[5],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  + 2252356036863/2258999077900 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[5],A[4],B[4]}] Det[{Z[2],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  - 3896722475313/2258999077900 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[5],A[4],B[4]}] Det[{Z[4],Z[5],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  + 450078093339/1129499538950 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],A[4],B[4]}] Det[{Z[1],Z[5],A[4],B[4]}] Det[{Z[3],Z[5],A[4],B[4]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  - 518037993493/451799815580 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[1],Z[5],A[4],B[4]}] Det[{Z[2],Z[5],A[4],B[4]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  + 57335838068/564749769475 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[5],A[4],B[4]}] Det[{Z[1],Z[5],A[4],B[4]}] Det[{Z[1],Z[5],A[4],B[4]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  + 114671676136/564749769475 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[5],A[4],B[4]}] Det[{Z[1],Z[5],A[4],B[4]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  + 2360846615193/2258999077900 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[5],A[4],B[4]}] Det[{Z[1],Z[5],A[4],B[4]}] Det[{Z[2],Z[4],A[4],B[4]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  + 873272400129/451799815580 * Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[3],B[3]}] Det[{Z[2],Z[5],A[4],B[4]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  + 321775997568/564749769475 * Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[4],B[4]}] Det[{Z[2],Z[5],A[3],B[3]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  - 1279953518941/451799815580 * Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[3],B[3]}] Det[{Z[3],Z[5],A[4],B[4]}] / (Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  - 1174085279707/1129499538950 * Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[4],Z[5],A[4],B[4]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  + 780405568173/2258999077900 * Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[1],Z[5],A[4],B[4]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  + 700256434007/1129499538950 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[3],B[3]}] Det[{Z[3],Z[5],A[4],B[4]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  + 679923618781/2258999077900 * Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[5],A[3],B[3]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  + 651072677599/451799815580 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[5],A[4],B[4]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[3],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  - 447093147507/1129499538950 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[3],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  - 8418727353/564749769475 * Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[3],Z[5],A[4],B[4]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  + 547043860333/451799815580 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[3],Z[5],A[4],B[4]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  + 720748233357/1129499538950 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[4],Z[5],A[4],B[4]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  + 92049160603/225899907790 * Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],A[4],B[4]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[5],A[3],B[3]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  - 11723725443033/2258999077900 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[5],A[4],B[4]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[3],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  - 2240550207588/564749769475 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[5],A[4],B[4]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  + 13165221909747/4517998155800 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  + 1781052786223/2258999077900 * Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[3],Z[5],A[3],B[3]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  + 1787465992591/1129499538950 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[4],B[4]}] Det[{Z[3],Z[5],A[3],B[3]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  - 270115386597/90359963116 * Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[5],A[4],B[4]}] Det[{Z[3],Z[4],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  + 2485915939351/1129499538950 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[5],A[4],B[4]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  + 66045072999/564749769475 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[1],Z[5],A[4],B[4]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[3],Z[4],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  + 605396757691/2258999077900 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[4],B[4]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  + 2270287486449/2258999077900 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[5],A[4],B[4]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  - 1288150238681/451799815580 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[3],B[3]}] Det[{Z[2],Z[5],A[4],B[4]}] Det[{Z[3],Z[4],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  - 675874255917/1129499538950 * Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[5],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  - 1958154014929/4517998155800 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  + 1451342257393/2258999077900 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],A[4],B[4]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[5],A[3],B[3]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  - 1860814871921/1129499538950 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[5],A[3],B[3]}] Det[{Z[3],Z[5],A[4],B[4]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  - 1410843843229/2258999077900 * Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[4],B[4]}] Det[{Z[3],Z[5],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  + 1278258863383/564749769475 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[3],Z[5],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  + 229501102422/564749769475 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[4],B[4]}] Det[{Z[3],Z[5],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  - 106237822413/112949953895 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[3],B[3]}] Det[{Z[3],Z[5],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  + 1224326254403/1129499538950 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[5],A[3],B[3]}] Det[{Z[3],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[4],B[4]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  + 3759014402643/4517998155800 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[4],B[4]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  - 799095460007/564749769475 * Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[1],Z[5],A[4],B[4]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  + 3679140607187/2258999077900 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[4],Z[5],A[4],B[4]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  - 581420806193/1129499538950 * Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[4],B[4]}] Det[{Z[2],Z[5],A[4],B[4]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  + 34071523054/564749769475 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[1],Z[5],A[4],B[4]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  - 88826607323/2258999077900 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  + 448933584608/564749769475 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[4],A[4],B[4]}] Det[{Z[2],Z[5],A[4],B[4]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  - 431231719633/564749769475 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{Z[4],Z[5],A[4],B[4]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  + 196886029101/564749769475 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[5],A[4],B[4]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  + 163499111801/564749769475 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[1],Z[5],A[4],B[4]}] Det[{Z[1],Z[5],A[4],B[4]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  - 258736651301/225899907790 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[1],Z[5],A[4],B[4]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[4],Z[5],A[4],B[4]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  - 1011588192299/451799815580 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[5],A[4],B[4]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  - 407583713749/225899907790 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[5],A[4],B[4]}] Det[{Z[2],Z[5],A[4],B[4]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  + 1213601510883/1129499538950 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[5],A[4],B[4]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  + 64636244369/66441149350 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[5],A[4],B[4]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  - 748608348339/2258999077900 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[5],A[3],B[3]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  + 84858091311/132882298700 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[1],Z[5],A[4],B[4]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[5],A[3],B[3]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  - 565037540619/564749769475 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[2],Z[5],A[3],B[3]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  + 1779556022923/2258999077900 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[2],Z[5],A[3],B[3]}] Det[{Z[2],Z[5],A[4],B[4]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  + 424633027306/564749769475 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[5],A[4],B[4]}] Det[{Z[2],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])


==> anc/mhv_6pt_L1.txt <==
# N=4 sYM MHV amplitude integrand: 6 points, 1 loop.
# 4 terms. Each stands for the sum over its images under the dihedral relabelings of the external legs and
# the permutations of the loop labels, one term per group element.
# Variables, normalization and sign convention: README.txt.
# Fixed uniquely by the conditions of the paper.

I =
  - 1/4 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}])
  + 1/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}])
  - 1/4 * Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}])
  + 1/4 * Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}])


==> anc/mhv_6pt_L2.txt <==
# N=4 sYM MHV amplitude integrand: 6 points, 2 loops.
# 46 terms. Each stands for the sum over its images under the dihedral relabelings of the external legs and
# the permutations of the loop labels, one term per group element.
# Variables, normalization and sign convention: README.txt.
# Fixed uniquely by the conditions of the paper.

I =
  - 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 1/4 * Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 1 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 3/4 * Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 1/4 * Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 3/4 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 2 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 7/4 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 1 * Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 1 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 3/2 * Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 2 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 1/4 * Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[5],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 3/4 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[5],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 3/4 * Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 3/2 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[5],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 1/4 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[3],Z[5],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 1/4 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}])
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}])
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}])
  + 1/4 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}])
  + 1/2 * Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 1/2 * Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[3],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 1/2 * Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[5],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 3/4 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 3/4 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 1/4 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 3/4 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 1/4 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 1/4 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[5],A[2],B[2]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 5/4 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[5],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 1/4 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[4],Z[5],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 1/4 * Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 1/4 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 3/4 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 1/2 * Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 1/4 * Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 1/2 * Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 1/2 * Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 1/2 * Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 1/2 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 1/2 * Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[5],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])


==> anc/mhv_6pt_L3.txt <==
# N=4 sYM MHV amplitude integrand: 6 points, 3 loops.
# 287 terms. Each stands for the sum over its images under the dihedral relabelings of the external legs and
# the permutations of the loop labels, one term per group element.
# Variables, normalization and sign convention: README.txt.
# Fixed uniquely by the conditions of the paper.

I =
  - 19/6 * Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  + 1/3 * Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  + 2 * Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  - 3/2 * Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  - 1/6 * Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  + 1/3 * Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  - 7/6 * Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  + 2 * Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  + 2/3 * Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[5],A[3],B[3]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  - 1/3 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[5],A[3],B[3]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  + 1/3 * Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[5],A[3],B[3]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[2],B[2],A[3],B[3]}])
  - 2 * Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[6],A[3],B[3]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  + 2 * Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[4],Z[6],A[3],B[3]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  + 1 * Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],A[3],B[3]}] Det[{Z[2],Z[6],A[3],B[3]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  - 2 * Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],A[3],B[3]}] Det[{Z[3],Z[6],A[3],B[3]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  + 1 * Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[6],A[3],B[3]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  + 1/3 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[2],B[2],A[3],B[3]}])
  + 1/6 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[2],B[2],A[3],B[3]}])
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[2],B[2],A[3],B[3]}])
  - 1 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[2],B[2],A[3],B[3]}])
  + 1 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[2],B[2],A[3],B[3]}])
  - 1/3 * Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[2],B[2],A[3],B[3]}])
  - 1/2 * Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[5],Z[6],A[3],B[3]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  + 1/2 * Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[5],A[3],B[3]}] Det[{Z[3],Z[6],A[3],B[3]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  + 17/6 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  - 17/3 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  + 2/3 * Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  - 9/2 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  + 31/6 * Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  + 17/6 * Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  + 11/3 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  - 16/3 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  + 4/3 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  + 19/6 * Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  - 1/3 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  - 5/2 * Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[5],A[3],B[3]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  - 5/6 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[5],A[3],B[3]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  - 8/3 * Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  + 11/6 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[3],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  + 5/3 * Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[5],A[3],B[3]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  - 1/3 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[3],Z[5],A[3],B[3]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  + 1/2 * Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  + 1/2 * Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[5],A[3],B[3]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  - 1/2 * Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],A[3],B[3]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  + 1/2 * Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],A[3],B[3]}] Det[{Z[2],Z[5],A[3],B[3]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  - 1 * Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[6],A[3],B[3]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  + 2 * Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[6],A[3],B[3]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  - 1 * Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[6],A[3],B[3]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  + 1 * Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[6],A[3],B[3]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  + 7/6 * Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  + 2/3 * Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  + 2/3 * Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  + 1/3 * Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  + 3/2 * Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  - 2/3 * Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[5],A[3],B[3]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  - 5/6 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[5],A[3],B[3]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  + 2/3 * Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[5],A[3],B[3]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  + 1/3 * Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[4],Z[5],A[3],B[3]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  - 1/2 * Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  - 4/3 * Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  - 1/2 * Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  - 1/6 * Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  + 19/6 * Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  - 1/6 * Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  - 13/6 * Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  - 5/6 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[5],A[3],B[3]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  + 8/3 * Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[5],A[3],B[3]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  + 1/2 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[5],A[3],B[3]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  - 2 * Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[5],A[3],B[3]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  - 13/6 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[4],Z[5],A[3],B[3]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  + 2 * Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[4],Z[5],A[3],B[3]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  + 1/2 * Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  + 5/3 * Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  + 1/6 * Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  + 17/6 * Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  - 4 * Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  + 7/2 * Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  + 2/3 * Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[5],A[3],B[3]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  - 4 * Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[5],A[3],B[3]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  - 5/6 * Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[5],A[3],B[3]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  + 5/3 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[5],A[3],B[3]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  + 11/6 * Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[5],A[3],B[3]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  - 7/6 * Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[4],Z[5],A[3],B[3]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  - 1/3 * Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],Z[4],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  + 1/6 * Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  - 5/6 * Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  + 2/3 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  + 4/3 * Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[5],A[3],B[3]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  + 4/3 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],Z[4],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[5],A[3],B[3]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  - 5/3 * Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[5],A[3],B[3]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  + 7/6 * Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[4],Z[5],A[3],B[3]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  - 2/3 * Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  + 1/6 * Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  - 4/3 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  + 5/6 * Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  - 1/3 * Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  + 5/6 * Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  - 7/6 * Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[5],A[3],B[3]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  + 11/6 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[5],A[3],B[3]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  - 1/2 * Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[5],A[3],B[3]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  - 5/6 * Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[4],Z[5],A[3],B[3]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  + 1/3 * Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  - 7/6 * Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[5],A[3],B[3]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  + 2/3 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[5],A[2],B[2]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  - 5/6 * Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[5],A[2],B[2]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  + 2/3 * Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[5],A[2],B[2]}] Det[{Z[2],Z[5],A[3],B[3]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  - 1/2 * Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[5],A[2],B[2]}] Det[{Z[3],Z[5],A[3],B[3]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  - 1/6 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[5],A[2],B[2]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  + 1/6 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],Z[4],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[5],A[2],B[2]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  - 1/3 * Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[5],A[2],B[2]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  + 1/2 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[5],A[2],B[2]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  + 1/3 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[5],A[3],B[3]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[5],A[2],B[2]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  - 1/6 * Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[5],A[3],B[3]}] Det[{Z[3],Z[5],A[2],B[2]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  - 1/2 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[5],A[2],B[2]}] Det[{Z[3],Z[5],A[3],B[3]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  + 1/6 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[5],A[2],B[2]}] Det[{Z[3],Z[5],A[3],B[3]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  - 1 * Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[6],A[3],B[3]}] / (Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  + 1 * Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[4],Z[6],A[3],B[3]}] / (Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  + 1 * Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[6],A[3],B[3]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  - 1 * Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[4],Z[6],A[3],B[3]}] / (Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  - 1 * Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[6],A[3],B[3]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  + 1 * Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],A[3],B[3]}] Det[{Z[2],Z[6],A[3],B[3]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  - 1 * Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[6],A[3],B[3]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  + 1 * Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[6],A[3],B[3]}] / (Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  + 1 * Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[6],A[3],B[3]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  - 1 * Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[4],A[3],B[3]}] Det[{Z[2],Z[6],A[3],B[3]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  - 1 * Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  + 1 * Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  - 1 * Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  - 1/4 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}])
  + 1/4 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}])
  + 3/4 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}])
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}])
  + 1 * Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}])
  + 3/2 * Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}])
  - 1 * Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}])
  + 1 * Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[5],A[3],B[3]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}])
  + 1/2 * Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}])
  - 1/2 * Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[3],A[3],B[3]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}])
  - 1/2 * Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[5],A[3],B[3]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}])
  + 5/6 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[2],B[2],A[3],B[3]}])
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[2],B[2],A[3],B[3]}])
  + 1/6 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[2],B[2],A[3],B[3]}])
  + 5/6 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[2],B[2],A[3],B[3]}])
  - 1/3 * Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[2],B[2],A[3],B[3]}])
  - 2/3 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[2],B[2],A[3],B[3]}])
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[2],B[2],A[3],B[3]}])
  + 1 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[2],B[2],A[3],B[3]}])
  - 1/6 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[2],B[2],A[3],B[3]}])
  - 1/2 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[2],B[2],A[3],B[3]}])
  - 1/6 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[2],B[2],A[3],B[3]}])
  - 1/6 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[2],B[2],A[3],B[3]}])
  + 1/6 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[2],B[2],A[3],B[3]}])
  + 1/3 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[2],B[2],A[3],B[3]}])
  + 1/6 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[2],B[2],A[3],B[3]}])
  + 1/6 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[5],A[2],B[2]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[2],B[2],A[3],B[3]}])
  + 1/4 * Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}])
  + 9/4 * Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}])
  - 3/2 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}])
  + 1/4 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}])
  - 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}])
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}])
  + 1/4 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}])
  - 1/4 * Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}])
  - 1 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}])
  - 3/4 * Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}])
  + 3/4 * Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}])
  - 1/4 * Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}])
  - 3/4 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}])
  + 2 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}])
  - 7/4 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}])
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}])
  - 1 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}])
  - 3/2 * Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}])
  + 2 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}])
  - 1/4 * Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[5],A[3],B[3]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}])
  - 3/4 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[5],A[3],B[3]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}])
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[5],A[3],B[3]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}])
  + 1/4 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[3],Z[5],A[3],B[3]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}])
  - 1/4 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{A[2],B[2],A[3],B[3]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}])
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{A[2],B[2],A[3],B[3]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}])
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{A[2],B[2],A[3],B[3]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}])
  + 1/4 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{A[2],B[2],A[3],B[3]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}])
  - 3/4 * Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}])
  + 3/4 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}])
  + 1/2 * Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}])
  - 1/4 * Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}])
  - 3/4 * Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}])
  + 1/4 * Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}])
  - 1/4 * Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[5],A[3],B[3]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}])
  + 5/4 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[5],A[3],B[3]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}])
  - 1/4 * Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[4],Z[5],A[3],B[3]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}])
  + 1/4 * Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}])
  + 1/4 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}])
  + 3/4 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}])
  - 1/2 * Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}])
  - 1/4 * Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}])
  - 1/2 * Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}])
  + 1/2 * Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}])
  - 1/2 * Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}])
  - 1/2 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}])
  + 1/2 * Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[5],A[3],B[3]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}])
  + 1/4 * Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}])
  + 1/2 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}])
  - 1/4 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}])
  - 1/4 * Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}])
  - 3/4 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}])
  + 1/4 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}])
  - 1/4 * Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}])
  + 1/4 * Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[5],A[1],B[1]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}])
  + 5/6 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  + 2/3 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  - 13/6 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  + 2/3 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[5],A[3],B[3]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  - 1/6 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[5],A[3],B[3]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  - 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  - 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  + 3/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  + 13/6 * Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  - 5/3 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  - 1/6 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[5],A[3],B[3]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  + 1/6 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[5],A[3],B[3]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  + 1/3 * Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  + 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  - 3/2 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[5],A[3],B[3]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  - 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[5],A[3],B[3]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  + 5/3 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[4],Z[5],A[3],B[3]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  + 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  + 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  - 4/3 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  - 1/3 * Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[5],A[3],B[3]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  + 13/6 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[5],A[3],B[3]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  + 1/2 * Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  + 7/6 * Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[5],A[3],B[3]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  - 2/3 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[5],A[3],B[3]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  - 1/3 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[5],A[3],B[3]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  + 1/6 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[4],Z[5],A[3],B[3]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  + 1/3 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],Z[4],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  - 7/6 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  + 11/6 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  - 2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  - 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[5],A[3],B[3]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  + 1/3 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  + 1/6 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],Z[4],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[5],A[3],B[3]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  + 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[5],A[3],B[3]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  - 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[4],Z[5],A[3],B[3]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  - 7/6 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  - 1/6 * Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  + 3/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  + 1/3 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{Z[2],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  - 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{Z[2],Z[5],A[3],B[3]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  - 1/6 * Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  + 1/3 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  - 1/6 * Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[5],A[3],B[3]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  + 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[5],A[2],B[2]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  + 1/6 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[5],A[2],B[2]}] Det[{Z[2],Z[5],A[3],B[3]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  - 2/3 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[5],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  - 1/6 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[5],A[2],B[2]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[5],A[3],B[3]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  - 2/3 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  + 1/3 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  - 5/6 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  + 1/3 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  - 1/3 * Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  + 2/3 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[5],A[3],B[3]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  + 1/6 * Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[5],A[3],B[3]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  + 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  + 1/6 * Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  - 1/6 * Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[5],A[3],B[3]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  - 5/6 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[5],A[3],B[3]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  + 1/2 * Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[5],A[3],B[3]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  + 1/3 * Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  - 1/3 * Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  - 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}])
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}])
  - 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}])
  - 1 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}])
  + 1 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}])
  - 1 * Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}])
  + 1 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}])
  - 1 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}])
  - 1/4 * Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}])
  + 1/4 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}])
  + 1/4 * Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}])
  - 1/4 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}])


==> anc/mhv_7pt_L1.txt <==
# N=4 sYM MHV amplitude integrand: 7 points, 1 loop.
# 29 terms. Each stands for the sum over its images under the dihedral relabelings of the external legs and
# the permutations of the loop labels, one term per group element.
# Variables, normalization and sign convention: README.txt.
# Fixed uniquely by the conditions of the paper.

I = 
  - 4367/16196 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[7]}] Det[{Z[3],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}])
  - 1591/113372 * Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[6],A[1],B[1]}] Det[{Z[3],Z[4],Z[5],Z[7]}] Det[{Z[3],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}])
  + 5449/56686 * Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[4],Z[6],Z[7]}] Det[{Z[3],Z[5],Z[6],Z[7]}] Det[{Z[3],Z[5],A[1],B[1]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}])
  + 8171/226744 * Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[5],Z[6],Z[7]}] Det[{Z[3],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}])
  + 9375/226744 * Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[5],Z[6],Z[7]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}])
  - 11915/32392 * Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[5],Z[6],Z[7]}] Det[{Z[3],Z[4],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}])
  - 24853/113372 * Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],Z[5],Z[7]}] Det[{Z[3],Z[4],Z[6],Z[7]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}])
  + 18237/226744 * Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],Z[4],Z[7]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}])
  - 14967/28343 * Det[{Z[2],Z[3],Z[4],Z[6]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}])
  - 84507/453488 * Det[{Z[2],Z[4],Z[5],Z[7]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[6],A[1],B[1]}] / (Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}])
  + 3141/28343 * Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[6],Z[7]}] / (Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}])
  + 7425/226744 * Det[{Z[1],Z[2],Z[4],Z[7]}] Det[{Z[3],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}])
  + 94347/226744 * Det[{Z[1],Z[3],Z[6],Z[7]}] Det[{Z[2],Z[4],Z[5],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}])
  + 576/28343 * Det[{Z[1],Z[4],Z[5],Z[7]}] Det[{Z[2],Z[3],Z[6],Z[7]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}])
  + 22553/226744 * Det[{Z[1],Z[5],Z[6],Z[7]}] Det[{Z[2],Z[3],Z[4],Z[6]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}])
  + 20631/226744 * Det[{Z[1],Z[2],Z[6],Z[7]}] Det[{Z[3],Z[4],Z[5],Z[7]}] Det[{Z[3],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}])
  - 15499/226744 * Det[{Z[1],Z[5],Z[6],Z[7]}] Det[{Z[2],Z[3],Z[4],Z[7]}] Det[{Z[3],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}])
  + 14773/226744 * Det[{Z[1],Z[3],Z[5],Z[7]}] Det[{Z[2],Z[4],Z[5],Z[7]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}])
  - 43647/226744 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[3],Z[5],Z[6],Z[7]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}])
  - 10815/32392 * Det[{Z[1],Z[3],Z[5],Z[7]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}])
  + 12051/113372 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[5],Z[6],Z[7]}] Det[{Z[4],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}])
  - 857/28343 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],Z[4],Z[7]}] Det[{Z[2],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}])
  + 1591/28343 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],Z[6],Z[7]}] Det[{Z[2],Z[4],Z[5],Z[7]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}])
  + 1591/28343 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[4],Z[5],Z[7]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}])
  + 14773/226744 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[2],Z[5],Z[6],Z[7]}] Det[{Z[3],Z[4],Z[5],Z[7]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}])
  + 36153/226744 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[4],Z[6],Z[7]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[5],Z[7]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}])
  + 19961/453488 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[4],Z[5],Z[7]}] Det[{Z[2],Z[7],A[1],B[1]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}])
  + 5181/226744 * Det[{Z[1],Z[3],Z[6],Z[7]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}])
  - 1829/113372 * Det[{Z[1],Z[3],Z[4],Z[7]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[2],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}])


==> anc/mhv_7pt_L2.txt <==
# N=4 sYM MHV amplitude integrand: 7 points, 2 loops.
# 594 terms. Each stands for the sum over its images under the dihedral relabelings of the external legs and
# the permutations of the loop labels, one term per group element.
# Variables, normalization and sign convention: README.txt.
# Fixed uniquely by the conditions of the paper.

I = 
  + 25423/16800 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[6],Z[7]}] Det[{Z[1],Z[4],Z[5],Z[7]}] Det[{Z[3],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}])
  + 38147/22400 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],Z[5],Z[7]}] Det[{Z[1],Z[5],Z[6],Z[7]}] Det[{Z[2],Z[4],Z[6],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}])
  + 46951/33600 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[4],Z[6],Z[7]}] Det[{Z[1],Z[5],Z[6],Z[7]}] Det[{Z[2],Z[3],Z[5],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}])
  + 73/28 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[7]}] Det[{Z[1],Z[5],Z[6],Z[7]}] Det[{Z[3],Z[4],Z[6],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}])
  + 31529/13440 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[6],Z[7]}] Det[{Z[1],Z[4],Z[5],Z[7]}] Det[{Z[3],Z[4],Z[6],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}])
  + 4607/4800 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[6],Z[7]}] Det[{Z[1],Z[4],Z[6],Z[7]}] Det[{Z[2],Z[4],Z[5],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}])
  - 41173/16800 * Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[2],Z[4],Z[7]}] Det[{Z[1],Z[5],Z[6],Z[7]}] Det[{Z[3],Z[4],Z[5],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}])
  + 353/224 * Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[3],Z[4],Z[7]}] Det[{Z[1],Z[4],Z[5],Z[7]}] Det[{Z[2],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}])
  - 244343/67200 * Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[7]}] Det[{Z[1],Z[4],Z[5],Z[7]}] Det[{Z[2],Z[4],Z[6],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}])
  + 917/960 * Det[{Z[1],Z[2],Z[3],Z[7]}] Det[{Z[1],Z[3],Z[4],Z[7]}] Det[{Z[1],Z[5],Z[6],Z[7]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}])
  + 4247/1920 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[7]}] Det[{Z[1],Z[3],Z[6],Z[7]}] Det[{Z[2],Z[4],Z[5],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}])
  + 31049/67200 * Det[{Z[1],Z[2],Z[4],Z[7]}] Det[{Z[1],Z[3],Z[5],Z[7]}] Det[{Z[1],Z[4],Z[6],Z[7]}] Det[{Z[2],Z[3],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}])
  - 27929/13440 * Det[{Z[1],Z[2],Z[5],Z[7]}] Det[{Z[1],Z[2],Z[6],Z[7]}] Det[{Z[1],Z[3],Z[4],Z[7]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}])
  - 13649/6720 * Det[{Z[1],Z[2],Z[5],Z[7]}] Det[{Z[1],Z[3],Z[6],Z[7]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[3],Z[4],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}])
  - 31529/13440 * Det[{Z[1],Z[2],Z[6],Z[7]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[7]}] Det[{Z[2],Z[3],Z[5],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}])
  + 49347/22400 * Det[{Z[1],Z[2],Z[6],Z[7]}] Det[{Z[1],Z[3],Z[5],Z[7]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[3],Z[4],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}])
  - 1/42 * Det[{Z[1],Z[2],Z[3],Z[7]}] Det[{Z[1],Z[4],Z[5],Z[7]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}])
  + 1/28 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[5],Z[7]}] Det[{Z[3],Z[4],Z[6],Z[7]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}])
  + 1/28 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[4],Z[6],Z[7]}] Det[{Z[3],Z[4],Z[5],Z[7]}] Det[{Z[3],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}])
  - 23/84 * Det[{Z[1],Z[2],Z[4],Z[7]}] Det[{Z[1],Z[5],Z[6],Z[7]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}])
  + 23/84 * Det[{Z[1],Z[2],Z[5],Z[7]}] Det[{Z[1],Z[4],Z[5],Z[7]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}])
  - 1/42 * Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],Z[5],Z[7]}] Det[{Z[2],Z[4],Z[6],Z[7]}] Det[{Z[3],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}])
  + 1/4 * Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[5],Z[6],Z[7]}] Det[{Z[2],Z[3],Z[4],Z[7]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}])
  - 23/84 * Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[7]}] Det[{Z[2],Z[3],Z[5],Z[7]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}])
  + 9/56 * Det[{Z[1],Z[3],Z[4],Z[7]}] Det[{Z[1],Z[4],Z[5],Z[7]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}])
  - 25/84 * Det[{Z[1],Z[3],Z[4],Z[7]}] Det[{Z[1],Z[4],Z[5],Z[7]}] Det[{Z[2],Z[5],Z[6],Z[7]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}])
  - 1/4 * Det[{Z[1],Z[3],Z[4],Z[7]}] Det[{Z[1],Z[5],Z[6],Z[7]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}])
  + 5/21 * Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[7]}] Det[{Z[2],Z[4],Z[5],Z[7]}] Det[{Z[3],Z[4],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}])
  + 11/21 * Det[{Z[1],Z[3],Z[5],Z[7]}] Det[{Z[1],Z[4],Z[6],Z[7]}] Det[{Z[2],Z[4],Z[5],Z[7]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}])
  - 1/28 * Det[{Z[1],Z[3],Z[6],Z[7]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[7]}] Det[{Z[3],Z[4],Z[5],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}])
  + 23/84 * Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[7]}] Det[{Z[2],Z[3],Z[6],Z[7]}] Det[{Z[3],Z[4],Z[5],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}])
  + 11/28 * Det[{Z[1],Z[4],Z[5],Z[7]}] Det[{Z[1],Z[5],Z[6],Z[7]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[3],Z[4],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}])
  - 5/16 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[7]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[4],Z[5],Z[6],Z[7]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}])
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[4],Z[5],Z[7]}] Det[{Z[2],Z[4],Z[5],Z[7]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}])
  + 1/4 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[4],Z[5],Z[7]}] Det[{Z[2],Z[5],Z[6],Z[7]}] Det[{Z[3],Z[4],Z[6],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}])
  - 5/16 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[4],Z[6],Z[7]}] Det[{Z[2],Z[4],Z[5],Z[7]}] Det[{Z[3],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}])
  - 37/112 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[4],Z[6],Z[7]}] Det[{Z[2],Z[5],Z[6],Z[7]}] Det[{Z[3],Z[4],Z[5],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}])
  - 1/4 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[5],Z[6],Z[7]}] Det[{Z[2],Z[3],Z[4],Z[7]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}])
  + 9/112 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[5],Z[6],Z[7]}] Det[{Z[2],Z[4],Z[6],Z[7]}] Det[{Z[3],Z[4],Z[5],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}])
  + 9/112 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[2],Z[5],Z[7]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],Z[5],Z[7]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}])
  + 9/16 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[4],Z[5],Z[7]}] Det[{Z[2],Z[4],Z[5],Z[7]}] Det[{Z[3],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}])
  - 7/16 * Det[{Z[1],Z[2],Z[4],Z[7]}] Det[{Z[1],Z[3],Z[5],Z[7]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}])
  + 9/16 * Det[{Z[1],Z[2],Z[4],Z[7]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[4],Z[5],Z[7]}] Det[{Z[2],Z[5],Z[6],Z[7]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}])
  + 9/16 * Det[{Z[1],Z[2],Z[4],Z[7]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[5],Z[6],Z[7]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}])
  + 5/14 * Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[3],Z[4],Z[7]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],Z[5],Z[7]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}])
  - 1 * Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[4],Z[5],Z[7]}] Det[{Z[2],Z[4],Z[6],Z[7]}] Det[{Z[3],Z[4],Z[5],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}])
  - 1/2 * Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[4],Z[5],Z[7]}] Det[{Z[1],Z[4],Z[6],Z[7]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}])
  + 1/4 * Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[4],Z[5],Z[7]}] Det[{Z[1],Z[5],Z[6],Z[7]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],Z[6],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}])
  + 3/7 * Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[4],Z[5],Z[7]}] Det[{Z[1],Z[5],Z[6],Z[7]}] Det[{Z[2],Z[3],Z[4],Z[7]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}])
  - 1/8 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[4],Z[5],Z[7]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[5],Z[6],Z[7]}] Det[{Z[3],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}])
  + 1/8 * Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[7]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],Z[5],Z[7]}] Det[{Z[2],Z[4],Z[6],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}])
  + 1/8 * Det[{Z[1],Z[3],Z[5],Z[7]}] Det[{Z[1],Z[4],Z[5],Z[7]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],Z[6],Z[7]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}])
  - 1/7 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[4],Z[5],Z[7]}] Det[{Z[1],Z[5],Z[6],Z[7]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}])
  - 1 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[5],Z[7]}] Det[{Z[1],Z[4],Z[6],Z[7]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}])
  - 2/7 * Det[{Z[1],Z[2],Z[4],Z[7]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[7]}] Det[{Z[3],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}])
  + 9/14 * Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[7]}] Det[{Z[1],Z[4],Z[6],Z[7]}] Det[{Z[3],Z[4],Z[5],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}])
  - 1/7 * Det[{Z[1],Z[2],Z[6],Z[7]}] Det[{Z[1],Z[4],Z[5],Z[7]}] Det[{Z[1],Z[4],Z[5],Z[7]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}])
  + 15/28 * Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[7]}] Det[{Z[1],Z[4],Z[6],Z[7]}] Det[{Z[2],Z[4],Z[5],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}])
  - 2/7 * Det[{Z[1],Z[3],Z[6],Z[7]}] Det[{Z[1],Z[4],Z[5],Z[7]}] Det[{Z[1],Z[4],Z[5],Z[7]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}])
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[7]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[7]}] Det[{Z[2],Z[5],A[2],B[2]}] Det[{Z[3],Z[4],Z[6],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}])
  - 3/7 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[7]}] Det[{Z[1],Z[5],Z[6],Z[7]}] Det[{Z[2],Z[5],A[2],B[2]}] Det[{Z[3],Z[4],Z[6],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}])
  - 3/7 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[4],Z[7]}] Det[{Z[1],Z[4],Z[5],Z[7]}] Det[{Z[2],Z[5],A[2],B[2]}] Det[{Z[3],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}])
  - 4/7 * Det[{Z[1],Z[2],Z[4],Z[7]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],Z[6],Z[7]}] Det[{Z[2],Z[5],A[2],B[2]}] Det[{Z[3],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}])
  + 13/14 * Det[{Z[1],Z[2],Z[4],Z[7]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[7]}] Det[{Z[2],Z[5],A[2],B[2]}] Det[{Z[3],Z[4],Z[6],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}])
  - 3/7 * Det[{Z[1],Z[2],Z[4],Z[7]}] Det[{Z[1],Z[3],Z[6],Z[7]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[5],A[2],B[2]}] Det[{Z[3],Z[4],Z[5],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}])
  - 1/2 * Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[6],Z[7]}] Det[{Z[1],Z[4],Z[5],Z[7]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}])
  + 442972883/107827200 * Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],Z[6],Z[7]}] Det[{Z[3],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 4272385241/754790400 * Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[7]}] Det[{Z[3],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 4304806453/754790400 * Det[{Z[1],Z[3],Z[4],Z[7]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 116199683/150958080 * Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[3],Z[4],Z[7]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 2083743881/754790400 * Det[{Z[1],Z[4],Z[5],Z[7]}] Det[{Z[2],Z[3],Z[4],Z[6]}] Det[{Z[3],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 1399254529/150958080 * Det[{Z[1],Z[5],Z[6],Z[7]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[3],Z[4],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 31376729/5241600 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[5],Z[6],Z[7]}] Det[{Z[3],Z[4],Z[6],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 10896283/15724800 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],Z[5],Z[7]}] Det[{Z[3],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 91213699/7862400 * Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],Z[4],Z[7]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 15975623/1572480 * Det[{Z[1],Z[2],Z[5],Z[7]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],Z[4],Z[6]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 9970249/2246400 * Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],Z[5],Z[7]}] Det[{Z[2],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 1789609/1123200 * Det[{Z[1],Z[3],Z[4],Z[7]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 191969989/62899200 * Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],Z[5],Z[7]}] Det[{Z[2],Z[4],Z[6],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 926238757/125798400 * Det[{Z[1],Z[3],Z[5],Z[7]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[6],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 60659147/15724800 * Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[7]}] Det[{Z[2],Z[4],Z[6],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 49332553/7862400 * Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[4],Z[5],Z[7]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[6],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 218347861/41932800 * Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[5],Z[6],Z[7]}] Det[{Z[2],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 40992883/8386560 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],Z[6],Z[7]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 170934809/62899200 * Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[4],Z[5],Z[7]}] Det[{Z[3],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 542284867/125798400 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],Z[5],Z[7]}] Det[{Z[3],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 2478569/8985600 * Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],Z[6],Z[7]}] Det[{Z[3],Z[4],Z[5],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 201091193/62899200 * Det[{Z[1],Z[2],Z[5],Z[7]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],Z[4],Z[6]}] Det[{Z[3],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 48389779/8386560 * Det[{Z[1],Z[3],Z[4],Z[7]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 399192617/125798400 * Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],Z[5],Z[7]}] Det[{Z[2],Z[4],Z[6],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 197622977/62899200 * Det[{Z[1],Z[3],Z[5],Z[7]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],Z[6],Z[7]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 59782039/18869760 * Det[{Z[1],Z[3],Z[6],Z[7]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 669825509/125798400 * Det[{Z[1],Z[4],Z[6],Z[7]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 20981533/5990400 * Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[5],Z[6],Z[7]}] Det[{Z[2],Z[3],Z[4],Z[7]}] Det[{Z[2],Z[3],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 6392297/2620800 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[5],Z[6],Z[7]}] Det[{Z[3],Z[4],Z[6],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 257057/374400 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[4],Z[6],Z[7]}] Det[{Z[3],Z[4],Z[6],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 26735843/3144960 * Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[4],Z[5],Z[7]}] Det[{Z[3],Z[4],Z[6],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 206215339/15724800 * Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[4],Z[6],Z[7]}] Det[{Z[3],Z[4],Z[5],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 443389/163800 * Det[{Z[1],Z[3],Z[4],Z[7]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 38130023/9676800 * Det[{Z[1],Z[3],Z[5],Z[7]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 820476347/125798400 * Det[{Z[1],Z[4],Z[5],Z[7]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],Z[4],Z[7]}] Det[{Z[2],Z[3],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 100587217/6289920 * Det[{Z[1],Z[5],Z[6],Z[7]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 7537067/15724800 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[4],Z[6],Z[7]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 2608393/5241600 * Det[{Z[1],Z[2],Z[5],Z[7]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[6],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 10492175/5031936 * Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[5],Z[6],Z[7]}] Det[{Z[2],Z[4],Z[6],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 95653811/47174400 * Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[4],Z[6],Z[7]}] Det[{Z[2],Z[4],Z[5],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 239446723/75479040 * Det[{Z[1],Z[3],Z[5],Z[7]}] Det[{Z[1],Z[4],Z[6],Z[7]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 702324739/188697600 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[5],Z[6],Z[7]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],Z[6],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 105628759/125798400 * Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[7]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{Z[3],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 2323621/1347840 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[6],Z[7]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{Z[3],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 93572327/125798400 * Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[7]}] Det[{Z[2],Z[3],Z[5],Z[7]}] Det[{Z[2],Z[6],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 6518641/2156544 * Det[{Z[1],Z[3],Z[4],Z[7]}] Det[{Z[1],Z[5],Z[6],Z[7]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[6],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 32761031/10483200 * Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[7]}] Det[{Z[2],Z[3],Z[4],Z[7]}] Det[{Z[2],Z[6],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 93572327/125798400 * Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[7],A[2],B[2]}] Det[{Z[3],Z[4],Z[5],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 234503117/41932800 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[7],A[2],B[2]}] Det[{Z[3],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 4059919/1347840 * Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[5],Z[6],Z[7]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 37438823/9676800 * Det[{Z[1],Z[3],Z[4],Z[7]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 37438823/9676800 * Det[{Z[1],Z[2],Z[3],Z[7]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[7]}] Det[{Z[3],Z[6],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 6197119/5990400 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[5],Z[7]}] Det[{Z[2],Z[4],Z[6],Z[7]}] Det[{Z[3],Z[6],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 1790807/10483200 * Det[{Z[1],Z[2],Z[4],Z[7]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[3],Z[5],Z[6],Z[7]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 1790807/5241600 * Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[4],Z[5],Z[7]}] Det[{Z[2],Z[3],Z[6],Z[7]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 20372113/15724800 * Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[4],Z[6],Z[7]}] Det[{Z[2],Z[5],Z[6],Z[7]}] Det[{Z[3],Z[4],Z[5],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 5563703/6988800 * Det[{Z[1],Z[3],Z[4],Z[7]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[5],Z[6],Z[7]}] Det[{Z[3],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 5563703/6988800 * Det[{Z[1],Z[3],Z[5],Z[7]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[4],Z[6],Z[7]}] Det[{Z[3],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 2524817/1612800 * Det[{Z[1],Z[3],Z[6],Z[7]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[5],Z[6],Z[7]}] Det[{Z[3],Z[4],Z[5],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 16273451/20966400 * Det[{Z[1],Z[4],Z[6],Z[7]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],Z[5],Z[7]}] Det[{Z[3],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 16273451/20966400 * Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[5],Z[6],Z[7]}] Det[{Z[2],Z[3],Z[5],Z[7]}] Det[{Z[3],Z[4],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 417161/2620800 * Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[5],Z[6],Z[7]}] Det[{Z[2],Z[3],Z[6],Z[7]}] Det[{Z[3],Z[4],Z[5],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 12274007/10483200 * Det[{Z[1],Z[3],Z[6],Z[7]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],Z[4],Z[7]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 1/4 * Det[{Z[1],Z[3],Z[6],Z[7]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[4],Z[6],Z[7]}] Det[{Z[3],Z[4],Z[5],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 3263933/4193280 * Det[{Z[1],Z[3],Z[5],Z[7]}] Det[{Z[1],Z[4],Z[6],Z[7]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{Z[3],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 2273279/2995200 * Det[{Z[1],Z[3],Z[5],Z[7]}] Det[{Z[1],Z[5],Z[6],Z[7]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 7810753/2096640 * Det[{Z[1],Z[3],Z[6],Z[7]}] Det[{Z[1],Z[4],Z[5],Z[7]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{Z[3],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 17811611/20966400 * Det[{Z[1],Z[3],Z[6],Z[7]}] Det[{Z[1],Z[4],Z[6],Z[7]}] Det[{Z[2],Z[5],A[2],B[2]}] Det[{Z[3],Z[4],Z[5],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 5563703/6988800 * Det[{Z[1],Z[3],Z[5],Z[7]}] Det[{Z[1],Z[4],Z[5],Z[7]}] Det[{Z[2],Z[6],A[2],B[2]}] Det[{Z[3],Z[4],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 2929349/3225600 * Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[6],Z[7]}] Det[{Z[2],Z[7],A[2],B[2]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 3671497/13977600 * Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[5],Z[6],Z[7]}] Det[{Z[2],Z[7],A[2],B[2]}] Det[{Z[3],Z[4],Z[5],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 3862459/1996800 * Det[{Z[1],Z[3],Z[4],Z[7]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[7],A[2],B[2]}] Det[{Z[3],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 7165897/13977600 * Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[7]}] Det[{Z[2],Z[7],A[2],B[2]}] Det[{Z[3],Z[4],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 57120913/41932800 * Det[{Z[1],Z[3],Z[5],Z[7]}] Det[{Z[1],Z[4],Z[6],Z[7]}] Det[{Z[2],Z[7],A[2],B[2]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 2203639/2620800 * Det[{Z[1],Z[2],Z[4],Z[7]}] Det[{Z[1],Z[5],Z[6],Z[7]}] Det[{Z[3],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 104581/5241600 * Det[{Z[1],Z[2],Z[5],Z[7]}] Det[{Z[1],Z[3],Z[6],Z[7]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 1072361/2620800 * Det[{Z[1],Z[2],Z[5],Z[7]}] Det[{Z[1],Z[4],Z[6],Z[7]}] Det[{Z[3],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 2873791/2096640 * Det[{Z[1],Z[3],Z[5],Z[7]}] Det[{Z[1],Z[4],Z[6],Z[7]}] Det[{Z[2],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 11077487/15724800 * Det[{Z[1],Z[3],Z[5],Z[7]}] Det[{Z[1],Z[5],Z[6],Z[7]}] Det[{Z[2],Z[4],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 55617397/20966400 * Det[{Z[1],Z[3],Z[6],Z[7]}] Det[{Z[1],Z[4],Z[5],Z[7]}] Det[{Z[2],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 11077487/15724800 * Det[{Z[1],Z[3],Z[4],Z[7]}] Det[{Z[1],Z[5],Z[6],Z[7]}] Det[{Z[2],Z[4],Z[6],Z[7]}] Det[{Z[3],Z[5],A[2],B[2]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 30223/13312 * Det[{Z[1],Z[3],Z[6],Z[7]}] Det[{Z[1],Z[4],Z[6],Z[7]}] Det[{Z[2],Z[4],Z[5],Z[7]}] Det[{Z[3],Z[5],A[2],B[2]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 5/4 * Det[{Z[1],Z[4],Z[5],Z[7]}] Det[{Z[1],Z[4],Z[6],Z[7]}] Det[{Z[2],Z[3],Z[6],Z[7]}] Det[{Z[3],Z[5],A[2],B[2]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 19912891/20966400 * Det[{Z[1],Z[3],Z[4],Z[7]}] Det[{Z[1],Z[5],Z[6],Z[7]}] Det[{Z[2],Z[4],Z[5],Z[7]}] Det[{Z[3],Z[6],A[2],B[2]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 20272723/20966400 * Det[{Z[1],Z[3],Z[5],Z[7]}] Det[{Z[1],Z[4],Z[5],Z[7]}] Det[{Z[2],Z[4],Z[6],Z[7]}] Det[{Z[3],Z[6],A[2],B[2]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 116598563/94348800 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[6],Z[7]}] Det[{Z[3],Z[7],A[2],B[2]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 19183513/47174400 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[5],Z[6],Z[7]}] Det[{Z[3],Z[4],Z[5],Z[7]}] Det[{Z[3],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 51342827/47174400 * Det[{Z[1],Z[2],Z[4],Z[7]}] Det[{Z[1],Z[5],Z[6],Z[7]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 61325/943488 * Det[{Z[1],Z[2],Z[5],Z[7]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[6],Z[7]}] Det[{Z[3],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 2352689/1814400 * Det[{Z[1],Z[2],Z[6],Z[7]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[3],Z[7],A[2],B[2]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 4167089/1814400 * Det[{Z[1],Z[3],Z[4],Z[7]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[5],Z[6],Z[7]}] Det[{Z[3],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 47723051/20966400 * Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[7]}] Det[{Z[2],Z[4],Z[6],Z[7]}] Det[{Z[3],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 694939111/188697600 * Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[4],Z[6],Z[7]}] Det[{Z[2],Z[4],Z[5],Z[7]}] Det[{Z[3],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 324976807/188697600 * Det[{Z[1],Z[3],Z[5],Z[7]}] Det[{Z[1],Z[4],Z[6],Z[7]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 1821223/842400 * Det[{Z[1],Z[4],Z[5],Z[7]}] Det[{Z[1],Z[4],Z[6],Z[7]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[3],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 4039669/1078272 * Det[{Z[1],Z[4],Z[5],Z[7]}] Det[{Z[1],Z[5],Z[6],Z[7]}] Det[{Z[2],Z[3],Z[4],Z[6]}] Det[{Z[3],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 34888109/6988800 * Det[{Z[1],Z[2],Z[3],Z[7]}] Det[{Z[1],Z[5],Z[6],Z[7]}] Det[{Z[3],Z[4],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 1823/2240 * Det[{Z[1],Z[2],Z[4],Z[7]}] Det[{Z[1],Z[3],Z[6],Z[7]}] Det[{Z[3],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 15/112 * Det[{Z[1],Z[2],Z[6],Z[7]}] Det[{Z[1],Z[3],Z[5],Z[7]}] Det[{Z[3],Z[4],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 607133/104832 * Det[{Z[1],Z[3],Z[4],Z[7]}] Det[{Z[1],Z[5],Z[6],Z[7]}] Det[{Z[2],Z[3],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 5267971/5241600 * Det[{Z[1],Z[3],Z[5],Z[7]}] Det[{Z[1],Z[4],Z[6],Z[7]}] Det[{Z[2],Z[3],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 417161/2620800 * Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[7]}] Det[{Z[2],Z[5],Z[6],Z[7]}] Det[{Z[4],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 50763/232960 * Det[{Z[1],Z[3],Z[5],Z[7]}] Det[{Z[1],Z[3],Z[6],Z[7]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[4],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 35666531/10483200 * Det[{Z[1],Z[3],Z[5],Z[7]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[3],Z[6],Z[7]}] Det[{Z[4],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 2242361/1310400 * Det[{Z[1],Z[3],Z[5],Z[7]}] Det[{Z[1],Z[4],Z[6],Z[7]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[4],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 1790807/5241600 * Det[{Z[1],Z[2],Z[5],Z[7]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[5],Z[6],Z[7]}] Det[{Z[3],Z[4],Z[6],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 17139739/15724800 * Det[{Z[1],Z[2],Z[6],Z[7]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[4],Z[5],Z[7]}] Det[{Z[3],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 5009867/15724800 * Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[4],Z[6],Z[7]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],Z[5],Z[7]}] Det[{Z[2],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 4241/3360 * Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[5],Z[6],Z[7]}] Det[{Z[2],Z[3],Z[6],Z[7]}] Det[{Z[2],Z[4],Z[5],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 1790807/5241600 * Det[{Z[1],Z[2],Z[5],Z[7]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[4],Z[6],Z[7]}] Det[{Z[3],Z[4],Z[6],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 5009867/15724800 * Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[4],Z[6],Z[7]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],Z[6],Z[7]}] Det[{Z[2],Z[4],Z[5],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 5009867/15724800 * Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[5],Z[6],Z[7]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],Z[4],Z[7]}] Det[{Z[2],Z[4],Z[6],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 4647313/15724800 * Det[{Z[1],Z[2],Z[6],Z[7]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[4],Z[5],Z[7]}] Det[{Z[3],Z[4],Z[5],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 5009867/15724800 * Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[4],Z[5],Z[7]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],Z[5],Z[7]}] Det[{Z[2],Z[4],Z[6],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 12724681/8985600 * Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[4],Z[5],Z[7]}] Det[{Z[1],Z[5],Z[6],Z[7]}] Det[{Z[2],Z[4],Z[6],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 297659/465920 * Det[{Z[1],Z[2],Z[4],Z[7]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[5],Z[6],Z[7]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{Z[3],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 1545041/6988800 * Det[{Z[1],Z[2],Z[5],Z[7]}] Det[{Z[1],Z[3],Z[6],Z[7]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 5443759/6988800 * Det[{Z[1],Z[3],Z[5],Z[7]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[4],Z[6],Z[7]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{Z[2],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 2601941/2620800 * Det[{Z[1],Z[3],Z[6],Z[7]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[4],Z[5],Z[7]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{Z[2],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 7681123/7862400 * Det[{Z[1],Z[3],Z[6],Z[7]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[4],Z[5],Z[7]}] Det[{Z[2],Z[4],Z[6],Z[7]}] Det[{Z[2],Z[5],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 7681123/7862400 * Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[4],Z[5],Z[7]}] Det[{Z[1],Z[4],Z[6],Z[7]}] Det[{Z[2],Z[3],Z[6],Z[7]}] Det[{Z[2],Z[5],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 12432559/6988800 * Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[4],Z[6],Z[7]}] Det[{Z[1],Z[5],Z[6],Z[7]}] Det[{Z[2],Z[3],Z[4],Z[7]}] Det[{Z[2],Z[5],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 9735839/6988800 * Det[{Z[1],Z[2],Z[4],Z[7]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[5],Z[6],Z[7]}] Det[{Z[2],Z[6],A[2],B[2]}] Det[{Z[3],Z[4],Z[5],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 19247/6720 * Det[{Z[1],Z[2],Z[5],Z[7]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[4],Z[6],Z[7]}] Det[{Z[2],Z[6],A[2],B[2]}] Det[{Z[3],Z[4],Z[5],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 12536477/7862400 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[2],Z[5],Z[7]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[3],Z[7],A[2],B[2]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 8786371/3931200 * Det[{Z[1],Z[2],Z[3],Z[7]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[5],Z[6],Z[7]}] Det[{Z[2],Z[4],Z[6],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 5337083/1965600 * Det[{Z[1],Z[2],Z[5],Z[7]}] Det[{Z[1],Z[3],Z[6],Z[7]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],Z[6],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 5009867/7862400 * Det[{Z[1],Z[2],Z[5],Z[7]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[4],Z[6],Z[7]}] Det[{Z[2],Z[3],Z[6],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 16270627/15724800 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[5],Z[6],Z[7]}] Det[{Z[2],Z[5],Z[6],Z[7]}] Det[{Z[4],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 1558691/5241600 * Det[{Z[1],Z[2],Z[3],Z[7]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[5],Z[6],Z[7]}] Det[{Z[4],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 8070053/15724800 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[6],Z[7]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[5],Z[6],Z[7]}] Det[{Z[4],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 9508451/2620800 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[2],Z[5],Z[7]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[3],Z[5],Z[6],Z[7]}] Det[{Z[4],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 26244293/15724800 * Det[{Z[1],Z[2],Z[4],Z[7]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[3],Z[5],Z[6],Z[7]}] Det[{Z[4],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 1660369/5241600 * Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[4],Z[6],Z[7]}] Det[{Z[2],Z[3],Z[5],Z[7]}] Det[{Z[4],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 39768761/15724800 * Det[{Z[1],Z[2],Z[5],Z[7]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[5],Z[6],Z[7]}] Det[{Z[4],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 1982693/982800 * Det[{Z[1],Z[2],Z[5],Z[7]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[5],Z[6],Z[7]}] Det[{Z[2],Z[3],Z[4],Z[6]}] Det[{Z[4],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 16883071/7862400 * Det[{Z[1],Z[2],Z[6],Z[7]}] Det[{Z[1],Z[3],Z[5],Z[7]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[4],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 5038627/15724800 * Det[{Z[1],Z[2],Z[6],Z[7]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[4],Z[5],Z[7]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[4],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 5009867/7862400 * Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[4],Z[6],Z[7]}] Det[{Z[2],Z[3],Z[4],Z[7]}] Det[{Z[5],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 5009867/7862400 * Det[{Z[1],Z[2],Z[5],Z[7]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],Z[6],Z[7]}] Det[{Z[5],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 5009867/7862400 * Det[{Z[1],Z[2],Z[6],Z[7]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[4],Z[5],Z[7]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[6],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 706039/2620800 * Det[{Z[1],Z[3],Z[6],Z[7]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],Z[5],Z[7]}] Det[{Z[2],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 1/4 * Det[{Z[1],Z[4],Z[6],Z[7]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],Z[5],Z[7]}] Det[{Z[2],Z[3],Z[6],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 706039/2620800 * Det[{Z[1],Z[3],Z[4],Z[7]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[5],Z[6],Z[7]}] Det[{Z[2],Z[3],Z[6],Z[7]}] Det[{Z[2],Z[5],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 1/4 * Det[{Z[1],Z[3],Z[5],Z[7]}] Det[{Z[1],Z[3],Z[6],Z[7]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[4],Z[6],Z[7]}] Det[{Z[2],Z[5],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 50763/232960 * Det[{Z[1],Z[2],Z[5],Z[7]}] Det[{Z[1],Z[3],Z[6],Z[7]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[6],A[2],B[2]}] Det[{Z[3],Z[4],Z[5],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 1/4 * Det[{Z[1],Z[2],Z[5],Z[7]}] Det[{Z[1],Z[2],Z[6],Z[7]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],Z[6],Z[7]}] Det[{Z[3],Z[5],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 1764179/655200 * Det[{Z[1],Z[2],Z[6],Z[7]}] Det[{Z[1],Z[3],Z[5],Z[7]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[4],Z[5],Z[7]}] Det[{Z[3],Z[6],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 50839/2620800 * Det[{Z[1],Z[2],Z[5],Z[7]}] Det[{Z[1],Z[3],Z[6],Z[7]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],Z[5],Z[7]}] Det[{Z[4],Z[6],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 417161/2620800 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[5],Z[6],Z[7]}] Det[{Z[2],Z[3],Z[6],Z[7]}] Det[{Z[4],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 50839/2620800 * Det[{Z[1],Z[2],Z[6],Z[7]}] Det[{Z[1],Z[3],Z[5],Z[7]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[4],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 1/4 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[6],Z[7]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],Z[6],Z[7]}] Det[{Z[5],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 1/4 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[6],Z[7]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[4],Z[6],Z[7]}] Det[{Z[5],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 417161/2620800 * Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[2],Z[4],Z[7]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[3],Z[5],Z[6],Z[7]}] Det[{Z[5],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 13664251/10483200 * Det[{Z[1],Z[3],Z[5],Z[7]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[1],Z[4],Z[6],Z[7]}] Det[{Z[2],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 5/4 * Det[{Z[1],Z[2],Z[5],Z[7]}] Det[{Z[1],Z[4],Z[6],Z[7]}] Det[{Z[1],Z[4],Z[6],Z[7]}] Det[{Z[3],Z[5],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 1/8 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[7]}] Det[{Z[1],Z[5],Z[6],Z[7]}] Det[{Z[3],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 5682571/2096640 * Det[{Z[1],Z[2],Z[3],Z[7]}] Det[{Z[1],Z[4],Z[6],Z[7]}] Det[{Z[1],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 8231/3360 * Det[{Z[1],Z[2],Z[4],Z[7]}] Det[{Z[1],Z[3],Z[6],Z[7]}] Det[{Z[1],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 1670783/419328 * Det[{Z[1],Z[2],Z[5],Z[7]}] Det[{Z[1],Z[3],Z[6],Z[7]}] Det[{Z[1],Z[4],Z[6],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 2349631/2096640 * Det[{Z[1],Z[2],Z[5],Z[7]}] Det[{Z[1],Z[3],Z[5],Z[7]}] Det[{Z[1],Z[4],Z[6],Z[7]}] Det[{Z[4],Z[6],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 274853/104832 * Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[7]}] Det[{Z[1],Z[5],Z[6],Z[7]}] Det[{Z[4],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 8978261/5241600 * Det[{Z[1],Z[2],Z[3],Z[7]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[1],Z[5],Z[6],Z[7]}] Det[{Z[4],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 1309109/2096640 * Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[7]}] Det[{Z[1],Z[4],Z[6],Z[7]}] Det[{Z[4],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 65/28 * Det[{Z[1],Z[2],Z[5],Z[7]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[4],Z[6],Z[7]}] Det[{Z[4],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 413381/104832 * Det[{Z[1],Z[2],Z[6],Z[7]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[7]}] Det[{Z[4],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 203813/436800 * Det[{Z[1],Z[2],Z[6],Z[7]}] Det[{Z[1],Z[3],Z[5],Z[7]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[4],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 5/4 * Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[7]}] Det[{Z[1],Z[4],Z[6],Z[7]}] Det[{Z[5],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 13664251/10483200 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[6],Z[7]}] Det[{Z[1],Z[4],Z[6],Z[7]}] Det[{Z[5],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 3/8 * Det[{Z[1],Z[2],Z[4],Z[7]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[5],Z[6],Z[7]}] Det[{Z[5],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 5/4 * Det[{Z[1],Z[2],Z[6],Z[7]}] Det[{Z[1],Z[3],Z[4],Z[7]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[5],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 10663061/5241600 * Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[3],Z[6],Z[7]}] Det[{Z[1],Z[4],Z[5],Z[7]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{Z[2],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 351/2800 * Det[{Z[1],Z[3],Z[5],Z[7]}] Det[{Z[1],Z[3],Z[6],Z[7]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{Z[2],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 4970431/2096640 * Det[{Z[1],Z[2],Z[5],Z[7]}] Det[{Z[1],Z[3],Z[6],Z[7]}] Det[{Z[1],Z[4],Z[6],Z[7]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{Z[3],Z[5],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 4970431/2096640 * Det[{Z[1],Z[2],Z[6],Z[7]}] Det[{Z[1],Z[3],Z[4],Z[7]}] Det[{Z[1],Z[5],Z[6],Z[7]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{Z[3],Z[5],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 691871/1747200 * Det[{Z[1],Z[2],Z[6],Z[7]}] Det[{Z[1],Z[3],Z[5],Z[7]}] Det[{Z[1],Z[4],Z[5],Z[7]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{Z[3],Z[6],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 17497/12600 * Det[{Z[1],Z[2],Z[4],Z[7]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[5],Z[6],Z[7]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{Z[3],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 181667/299520 * Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[7]}] Det[{Z[1],Z[4],Z[6],Z[7]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{Z[3],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 3175061/5241600 * Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[3],Z[6],Z[7]}] Det[{Z[1],Z[4],Z[5],Z[7]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{Z[3],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 1249/2800 * Det[{Z[1],Z[2],Z[5],Z[7]}] Det[{Z[1],Z[3],Z[6],Z[7]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{Z[3],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 11799923/5241600 * Det[{Z[1],Z[2],Z[6],Z[7]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[5],Z[6],Z[7]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{Z[3],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 19907/1048320 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[6],Z[7]}] Det[{Z[1],Z[4],Z[6],Z[7]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{Z[5],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 1429427/748800 * Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[3],Z[4],Z[7]}] Det[{Z[1],Z[5],Z[6],Z[7]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{Z[5],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 3469589/2620800 * Det[{Z[1],Z[2],Z[5],Z[7]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[6],Z[7]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{Z[5],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 4812869/3494400 * Det[{Z[1],Z[2],Z[6],Z[7]}] Det[{Z[1],Z[3],Z[4],Z[7]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{Z[5],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 560251/10483200 * Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[7]}] Det[{Z[1],Z[4],Z[6],Z[7]}] Det[{Z[2],Z[5],A[2],B[2]}] Det[{Z[3],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 560251/10483200 * Det[{Z[1],Z[2],Z[4],Z[7]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[5],Z[6],Z[7]}] Det[{Z[2],Z[5],A[2],B[2]}] Det[{Z[3],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 21593/11200 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[6],Z[7]}] Det[{Z[1],Z[4],Z[6],Z[7]}] Det[{Z[2],Z[5],A[2],B[2]}] Det[{Z[4],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 5169989/5241600 * Det[{Z[1],Z[2],Z[3],Z[7]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[5],Z[6],Z[7]}] Det[{Z[2],Z[5],A[2],B[2]}] Det[{Z[4],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 7639/8400 * Det[{Z[1],Z[2],Z[6],Z[7]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[6],Z[7]}] Det[{Z[2],Z[5],A[2],B[2]}] Det[{Z[4],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 560251/10483200 * Det[{Z[1],Z[2],Z[6],Z[7]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[4],Z[7]}] Det[{Z[2],Z[5],A[2],B[2]}] Det[{Z[5],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 560251/10483200 * Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[5],Z[7]}] Det[{Z[1],Z[4],Z[6],Z[7]}] Det[{Z[2],Z[6],A[2],B[2]}] Det[{Z[2],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 2487691/10483200 * Det[{Z[1],Z[2],Z[4],Z[7]}] Det[{Z[1],Z[3],Z[5],Z[7]}] Det[{Z[1],Z[3],Z[6],Z[7]}] Det[{Z[2],Z[6],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 1429427/748800 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[6],Z[7]}] Det[{Z[1],Z[4],Z[5],Z[7]}] Det[{Z[2],Z[6],A[2],B[2]}] Det[{Z[4],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 875941/1048320 * Det[{Z[1],Z[2],Z[4],Z[7]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[5],Z[6],Z[7]}] Det[{Z[3],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 875941/1048320 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[6],Z[7]}] Det[{Z[1],Z[5],Z[6],Z[7]}] Det[{Z[5],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 747673/1048320 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[2],Z[5],Z[7]}] Det[{Z[1],Z[3],Z[6],Z[7]}] Det[{Z[5],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 93043/149760 * Det[{Z[1],Z[2],Z[4],Z[7]}] Det[{Z[1],Z[2],Z[6],Z[7]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[5],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 2113589/748800 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[6],Z[7]}] Det[{Z[1],Z[3],Z[5],Z[7]}] Det[{Z[6],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 437383/436800 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[6],Z[7]}] Det[{Z[1],Z[3],Z[6],Z[7]}] Det[{Z[3],Z[5],A[2],B[2]}] Det[{Z[4],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 2677/29120 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[2],Z[5],Z[7]}] Det[{Z[1],Z[3],Z[5],Z[7]}] Det[{Z[3],Z[6],A[2],B[2]}] Det[{Z[4],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 5927/6720 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[6],Z[7]}] Det[{Z[1],Z[4],Z[6],Z[7]}] Det[{Z[3],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 50447/174720 * Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[2],Z[4],Z[7]}] Det[{Z[1],Z[5],Z[6],Z[7]}] Det[{Z[3],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 50943/58240 * Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[2],Z[5],Z[7]}] Det[{Z[1],Z[4],Z[6],Z[7]}] Det[{Z[3],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 2677/29120 * Det[{Z[1],Z[2],Z[4],Z[7]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[3],Z[7],A[2],B[2]}] Det[{Z[4],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 1/4 * Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[4],Z[6],Z[7]}] Det[{Z[3],Z[5],Z[6],Z[7]}] Det[{Z[3],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 1/4 * Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[5],Z[6],Z[7]}] Det[{Z[3],Z[4],Z[6],Z[7]}] Det[{Z[3],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 1 * Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[5],Z[6],Z[7]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[7],A[2],B[2]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 1/2 * Det[{Z[1],Z[3],Z[6],Z[7]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[5],Z[6],Z[7]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 3/4 * Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[5],Z[6],Z[7]}] Det[{Z[2],Z[4],Z[6],Z[7]}] Det[{Z[3],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 1/2 * Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[5],Z[6],Z[7]}] Det[{Z[2],Z[5],Z[6],Z[7]}] Det[{Z[3],Z[4],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 1 * Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[5],Z[6],Z[7]}] Det[{Z[2],Z[4],Z[5],Z[7]}] Det[{Z[3],Z[5],Z[6],Z[7]}] Det[{Z[4],Z[6],A[2],B[2]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 1 * Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[5],Z[6],Z[7]}] Det[{Z[2],Z[5],Z[6],Z[7]}] Det[{Z[3],Z[4],Z[5],Z[7]}] Det[{Z[4],Z[6],A[2],B[2]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 5/4 * Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[4],Z[6],Z[7]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[5],Z[6],Z[7]}] Det[{Z[5],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 1 * Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[5],Z[6],Z[7]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[6],Z[7]}] Det[{Z[5],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 1 * Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[5],Z[6],Z[7]}] Det[{Z[3],Z[5],Z[6],Z[7]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 1/4 * Det[{Z[1],Z[3],Z[6],Z[7]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[5],A[2],B[2]}] Det[{Z[3],Z[5],Z[6],Z[7]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 1/4 * Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[5],Z[6],Z[7]}] Det[{Z[2],Z[4],Z[6],Z[7]}] Det[{Z[3],Z[5],Z[6],Z[7]}] Det[{Z[3],Z[5],A[2],B[2]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 1/4 * Det[{Z[1],Z[4],Z[6],Z[7]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[4],Z[6],Z[7]}] Det[{Z[3],Z[5],Z[6],Z[7]}] Det[{Z[3],Z[5],A[2],B[2]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 1/4 * Det[{Z[1],Z[5],Z[6],Z[7]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[4],Z[6],Z[7]}] Det[{Z[3],Z[4],Z[5],Z[7]}] Det[{Z[3],Z[6],A[2],B[2]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 1/4 * Det[{Z[1],Z[3],Z[6],Z[7]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[4],Z[5],Z[7]}] Det[{Z[3],Z[5],Z[6],Z[7]}] Det[{Z[4],Z[6],A[2],B[2]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 1/4 * Det[{Z[1],Z[3],Z[6],Z[7]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[5],Z[6],Z[7]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[4],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 1/4 * Det[{Z[1],Z[5],Z[6],Z[7]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],Z[6],Z[7]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[4],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 1/4 * Det[{Z[1],Z[3],Z[5],Z[7]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[6],Z[7]}] Det[{Z[6],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 1/4 * Det[{Z[1],Z[4],Z[6],Z[7]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[3],Z[5],Z[6],Z[7]}] Det[{Z[6],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 1/4 * Det[{Z[1],Z[5],Z[6],Z[7]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],Z[4],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[7]}] Det[{Z[6],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 1 * Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[1],Z[5],Z[6],Z[7]}] Det[{Z[3],Z[5],Z[6],Z[7]}] Det[{Z[4],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 1 * Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[5],Z[6],Z[7]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{Z[3],Z[7],A[2],B[2]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 1 * Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[4],Z[6],Z[7]}] Det[{Z[2],Z[5],A[2],B[2]}] Det[{Z[3],Z[7],A[2],B[2]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 1/2 * Det[{Z[1],Z[3],Z[6],Z[7]}] Det[{Z[1],Z[4],Z[5],Z[7]}] Det[{Z[2],Z[5],A[2],B[2]}] Det[{Z[3],Z[5],Z[6],Z[7]}] Det[{Z[4],Z[6],A[2],B[2]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 1/2 * Det[{Z[1],Z[3],Z[4],Z[7]}] Det[{Z[1],Z[5],Z[6],Z[7]}] Det[{Z[2],Z[5],A[2],B[2]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[6],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 1 * Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[5],Z[6],Z[7]}] Det[{Z[2],Z[6],A[2],B[2]}] Det[{Z[3],Z[7],A[2],B[2]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 1/2 * Det[{Z[1],Z[2],Z[6],Z[7]}] Det[{Z[1],Z[3],Z[5],Z[7]}] Det[{Z[3],Z[6],A[2],B[2]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 1/2 * Det[{Z[1],Z[2],Z[4],Z[7]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[5],Z[6],Z[7]}] Det[{Z[2],Z[6],A[2],B[2]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[5],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 1 * Det[{Z[1],Z[2],Z[5],Z[7]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[5],Z[6],Z[7]}] Det[{Z[4],Z[6],A[2],B[2]}] Det[{Z[4],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 1/2 * Det[{Z[1],Z[2],Z[5],Z[7]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[1],Z[5],Z[6],Z[7]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{Z[3],Z[6],A[2],B[2]}] Det[{Z[3],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 35951/13440 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[5],Z[7]}] Det[{Z[3],Z[4],Z[6],Z[7]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 19093/11200 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[4],Z[6],Z[7]}] Det[{Z[3],Z[4],Z[5],Z[7]}] Det[{Z[3],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 3389/5600 * Det[{Z[1],Z[2],Z[4],Z[7]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[3],Z[5],Z[6],Z[7]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 97931/67200 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[5],Z[7]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],Z[6],Z[7]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 230689/67200 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[4],Z[5],Z[7]}] Det[{Z[2],Z[4],Z[6],Z[7]}] Det[{Z[3],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[4],Z[5],Z[7]}] Det[{Z[2],Z[5],Z[6],Z[7]}] Det[{Z[3],Z[4],Z[6],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 211829/104832 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[5],Z[6],Z[7]}] Det[{Z[2],Z[4],Z[5],Z[7]}] Det[{Z[3],Z[4],Z[6],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 2435627/374400 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[5],Z[7]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],Z[6],Z[7]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 223/2240 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[6],Z[7]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[5],Z[6],Z[7]}] Det[{Z[3],Z[4],Z[5],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 78599/33600 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[5],Z[6],Z[7]}] Det[{Z[2],Z[3],Z[5],Z[7]}] Det[{Z[3],Z[4],Z[6],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 2381/896 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[4],Z[7]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[4],Z[6],Z[7]}] Det[{Z[3],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 20999/33600 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[4],Z[7]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],Z[5],Z[7]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 1/28 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[6],Z[7]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[4],Z[5],Z[7]}] Det[{Z[3],Z[4],Z[5],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 259877/104832 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[6],Z[7]}] Det[{Z[1],Z[4],Z[5],Z[7]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 6893/11200 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[4],Z[6],Z[7]}] Det[{Z[1],Z[5],Z[6],Z[7]}] Det[{Z[3],Z[4],Z[5],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 927931/327600 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[5],Z[7]}] Det[{Z[1],Z[4],Z[6],Z[7]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{Z[3],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 3560443/1310400 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[5],Z[7]}] Det[{Z[1],Z[4],Z[6],Z[7]}] Det[{Z[2],Z[5],A[2],B[2]}] Det[{Z[3],Z[4],Z[6],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 71383/16800 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[4],Z[7]}] Det[{Z[1],Z[3],Z[5],Z[7]}] Det[{Z[2],Z[6],A[2],B[2]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 3863/2688 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[4],Z[7]}] Det[{Z[1],Z[5],Z[6],Z[7]}] Det[{Z[2],Z[6],A[2],B[2]}] Det[{Z[3],Z[4],Z[5],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 163127/1747200 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[5],Z[6],Z[7]}] Det[{Z[2],Z[7],A[2],B[2]}] Det[{Z[3],Z[4],Z[6],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 4025557/1747200 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[7]}] Det[{Z[2],Z[7],A[2],B[2]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 5823817/5241600 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[4],Z[7]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[7],A[2],B[2]}] Det[{Z[3],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 727/8960 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[4],Z[6],Z[7]}] Det[{Z[2],Z[7],A[2],B[2]}] Det[{Z[3],Z[4],Z[5],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 700355/209664 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[6],Z[7]}] Det[{Z[1],Z[4],Z[5],Z[7]}] Det[{Z[2],Z[7],A[2],B[2]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 5539/5600 * Det[{Z[1],Z[2],Z[3],Z[7]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[4],Z[6],Z[7]}] Det[{Z[3],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 2905243/1310400 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[6],Z[7]}] Det[{Z[1],Z[4],Z[5],Z[7]}] Det[{Z[2],Z[4],Z[6],Z[7]}] Det[{Z[3],Z[5],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 5699/33600 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[4],Z[6],Z[7]}] Det[{Z[3],Z[7],A[2],B[2]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 198725/104832 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[6],Z[7]}] Det[{Z[3],Z[7],A[2],B[2]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 619877/262080 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[4],Z[5],Z[7]}] Det[{Z[3],Z[5],Z[6],Z[7]}] Det[{Z[3],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 4772359/2620800 * Det[{Z[1],Z[2],Z[4],Z[7]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[5],Z[6],Z[7]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 257057/374400 * Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[4],Z[5],Z[7]}] Det[{Z[3],Z[4],Z[6],Z[7]}] Det[{Z[3],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 609983/1310400 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[7]}] Det[{Z[2],Z[5],Z[6],Z[7]}] Det[{Z[3],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 282383/1310400 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[4],Z[7]}] Det[{Z[1],Z[5],Z[6],Z[7]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 3687/1400 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[4],Z[6],Z[7]}] Det[{Z[2],Z[4],Z[5],Z[7]}] Det[{Z[3],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 81131/67200 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[5],Z[7]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[6],Z[7]}] Det[{Z[3],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 4247/1920 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[5],Z[7]}] Det[{Z[1],Z[3],Z[6],Z[7]}] Det[{Z[2],Z[4],Z[5],Z[7]}] Det[{Z[4],Z[6],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 2250043/1310400 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[5],Z[7]}] Det[{Z[1],Z[4],Z[5],Z[7]}] Det[{Z[2],Z[3],Z[6],Z[7]}] Det[{Z[4],Z[6],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 3156599/2620800 * Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[4],Z[7]}] Det[{Z[3],Z[5],Z[6],Z[7]}] Det[{Z[4],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 443389/163800 * Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[5],Z[7]}] Det[{Z[3],Z[4],Z[6],Z[7]}] Det[{Z[4],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 3156599/2620800 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[6],Z[7]}] Det[{Z[2],Z[5],Z[6],Z[7]}] Det[{Z[4],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 1290229/873600 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[7]}] Det[{Z[2],Z[5],Z[6],Z[7]}] Det[{Z[4],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 3811799/2620800 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[5],Z[6],Z[7]}] Det[{Z[2],Z[3],Z[5],Z[7]}] Det[{Z[4],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 641869/2620800 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[4],Z[6],Z[7]}] Det[{Z[2],Z[3],Z[5],Z[7]}] Det[{Z[4],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 13/16 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[4],Z[5],Z[7]}] Det[{Z[2],Z[3],Z[6],Z[7]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 3025/1248 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[4],Z[5],Z[7]}] Det[{Z[2],Z[5],Z[6],Z[7]}] Det[{Z[3],Z[4],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 47/210 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[4],Z[6],Z[7]}] Det[{Z[2],Z[3],Z[5],Z[7]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 79285/34944 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[5],Z[6],Z[7]}] Det[{Z[2],Z[4],Z[5],Z[7]}] Det[{Z[3],Z[4],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[5],Z[6],Z[7]}] Det[{Z[2],Z[4],Z[6],Z[7]}] Det[{Z[3],Z[4],Z[5],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 116983/58240 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[4],Z[5],Z[7]}] Det[{Z[2],Z[4],Z[6],Z[7]}] Det[{Z[2],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 2219/1248 * Det[{Z[1],Z[2],Z[3],Z[7]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[5],Z[6],Z[7]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 143/2240 * Det[{Z[1],Z[2],Z[4],Z[7]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[5],Z[6],Z[7]}] Det[{Z[3],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 131/128 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[5],Z[6],Z[7]}] Det[{Z[2],Z[3],Z[5],Z[7]}] Det[{Z[2],Z[4],Z[6],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 71777/58240 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[5],Z[6],Z[7]}] Det[{Z[2],Z[3],Z[6],Z[7]}] Det[{Z[2],Z[4],Z[5],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 12191/4480 * Det[{Z[1],Z[2],Z[4],Z[7]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[5],Z[6],Z[7]}] Det[{Z[3],Z[4],Z[6],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 1/28 * Det[{Z[1],Z[2],Z[5],Z[7]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[4],Z[6],Z[7]}] Det[{Z[3],Z[4],Z[5],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 1/28 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[4],Z[5],Z[7]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],Z[6],Z[7]}] Det[{Z[2],Z[4],Z[5],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 26225/17472 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[4],Z[5],Z[7]}] Det[{Z[1],Z[5],Z[6],Z[7]}] Det[{Z[2],Z[4],Z[6],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 37605/11648 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[4],Z[6],Z[7]}] Det[{Z[1],Z[5],Z[6],Z[7]}] Det[{Z[2],Z[4],Z[5],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 120613/87360 * Det[{Z[1],Z[2],Z[4],Z[7]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[5],Z[6],Z[7]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{Z[3],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 41317/174720 * Det[{Z[1],Z[2],Z[5],Z[7]}] Det[{Z[1],Z[3],Z[6],Z[7]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 11677/17472 * Det[{Z[1],Z[3],Z[5],Z[7]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[4],Z[6],Z[7]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{Z[2],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 41369/43680 * Det[{Z[1],Z[2],Z[6],Z[7]}] Det[{Z[1],Z[3],Z[4],Z[7]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 18143/58240 * Det[{Z[1],Z[3],Z[5],Z[7]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[4],Z[6],Z[7]}] Det[{Z[2],Z[4],Z[6],Z[7]}] Det[{Z[2],Z[5],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 10977/58240 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[4],Z[5],Z[7]}] Det[{Z[1],Z[4],Z[6],Z[7]}] Det[{Z[2],Z[3],Z[6],Z[7]}] Det[{Z[2],Z[5],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 81407/87360 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[4],Z[6],Z[7]}] Det[{Z[1],Z[5],Z[6],Z[7]}] Det[{Z[2],Z[3],Z[4],Z[7]}] Det[{Z[2],Z[5],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 10977/58240 * Det[{Z[1],Z[2],Z[6],Z[7]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[4],Z[5],Z[7]}] Det[{Z[2],Z[6],A[2],B[2]}] Det[{Z[3],Z[4],Z[5],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 80063/58240 * Det[{Z[1],Z[3],Z[4],Z[7]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[5],Z[6],Z[7]}] Det[{Z[2],Z[4],Z[5],Z[7]}] Det[{Z[2],Z[6],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 192949/87360 * Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[4],Z[5],Z[7]}] Det[{Z[2],Z[7],A[2],B[2]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 194377/34944 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[4],Z[6],Z[7]}] Det[{Z[2],Z[7],A[2],B[2]}] Det[{Z[3],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 141685/34944 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[5],Z[6],Z[7]}] Det[{Z[2],Z[7],A[2],B[2]}] Det[{Z[3],Z[4],Z[6],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 5/4 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[7]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[7],A[2],B[2]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 507931/174720 * Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[4],Z[5],Z[7]}] Det[{Z[2],Z[7],A[2],B[2]}] Det[{Z[3],Z[4],Z[6],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 118109/34944 * Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[4],Z[5],Z[7]}] Det[{Z[2],Z[5],Z[6],Z[7]}] Det[{Z[2],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 189179/43680 * Det[{Z[1],Z[3],Z[4],Z[7]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[5],Z[6],Z[7]}] Det[{Z[2],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 54203/174720 * Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[4],Z[6],Z[7]}] Det[{Z[2],Z[4],Z[5],Z[7]}] Det[{Z[2],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 15229/4368 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[7]}] Det[{Z[2],Z[3],Z[6],Z[7]}] Det[{Z[2],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 11633/29120 * Det[{Z[1],Z[2],Z[4],Z[7]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[4],Z[6],Z[7]}] Det[{Z[2],Z[5],Z[6],Z[7]}] Det[{Z[3],Z[5],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 185639/174720 * Det[{Z[1],Z[2],Z[4],Z[7]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[5],Z[6],Z[7]}] Det[{Z[2],Z[4],Z[6],Z[7]}] Det[{Z[3],Z[5],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 4727/1920 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[5],Z[6],Z[7]}] Det[{Z[2],Z[3],Z[5],Z[7]}] Det[{Z[4],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 219/112 * Det[{Z[1],Z[2],Z[5],Z[7]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[7]}] Det[{Z[3],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 1/16 * Det[{Z[1],Z[3],Z[5],Z[7]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],Z[6],Z[7]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 19/16 * Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[5],Z[6],Z[7]}] Det[{Z[2],Z[3],Z[4],Z[7]}] Det[{Z[3],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 215/112 * Det[{Z[1],Z[3],Z[5],Z[7]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[4],Z[6],Z[7]}] Det[{Z[2],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 311/112 * Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[5],Z[6],Z[7]}] Det[{Z[2],Z[3],Z[4],Z[7]}] Det[{Z[2],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 7607/1920 * Det[{Z[1],Z[3],Z[6],Z[7]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],Z[5],Z[7]}] Det[{Z[2],Z[4],Z[6],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 2807/1920 * Det[{Z[1],Z[3],Z[5],Z[7]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],Z[6],Z[7]}] Det[{Z[2],Z[4],Z[5],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 19/7 * Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[5],Z[6],Z[7]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],Z[4],Z[7]}] Det[{Z[2],Z[3],Z[5],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 1/14 * Det[{Z[1],Z[3],Z[5],Z[7]}] Det[{Z[1],Z[4],Z[6],Z[7]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 21089/13440 * Det[{Z[1],Z[2],Z[6],Z[7]}] Det[{Z[1],Z[3],Z[5],Z[7]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{Z[3],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 4247/960 * Det[{Z[1],Z[3],Z[5],Z[7]}] Det[{Z[1],Z[3],Z[6],Z[7]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[4],Z[6],Z[7]}] Det[{Z[2],Z[5],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 3287/1920 * Det[{Z[1],Z[3],Z[5],Z[7]}] Det[{Z[1],Z[4],Z[6],Z[7]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],Z[6],Z[7]}] Det[{Z[2],Z[5],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 5207/1920 * Det[{Z[1],Z[2],Z[5],Z[7]}] Det[{Z[1],Z[3],Z[6],Z[7]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[6],A[2],B[2]}] Det[{Z[3],Z[4],Z[5],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 13/28 * Det[{Z[1],Z[3],Z[4],Z[7]}] Det[{Z[1],Z[3],Z[5],Z[7]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[5],Z[6],Z[7]}] Det[{Z[2],Z[6],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 5207/1920 * Det[{Z[1],Z[3],Z[5],Z[7]}] Det[{Z[1],Z[3],Z[6],Z[7]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[4],Z[5],Z[7]}] Det[{Z[2],Z[6],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 13/28 * Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[4],Z[6],Z[7]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],Z[6],Z[7]}] Det[{Z[2],Z[4],Z[5],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 1877/6720 * Det[{Z[1],Z[3],Z[5],Z[7]}] Det[{Z[1],Z[4],Z[6],Z[7]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 719/1680 * Det[{Z[1],Z[4],Z[5],Z[7]}] Det[{Z[1],Z[5],Z[6],Z[7]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 3557/6720 * Det[{Z[1],Z[2],Z[6],Z[7]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[4],Z[5],Z[7]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 181/224 * Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[4],Z[6],Z[7]}] Det[{Z[1],Z[5],Z[6],Z[7]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[5],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 11867/3360 * Det[{Z[1],Z[2],Z[5],Z[7]}] Det[{Z[1],Z[3],Z[6],Z[7]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 4247/6720 * Det[{Z[1],Z[2],Z[6],Z[7]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[5],Z[6],Z[7]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],Z[5],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 135/224 * Det[{Z[1],Z[3],Z[5],Z[7]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[5],Z[6],Z[7]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[6],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 18/7 * Det[{Z[1],Z[3],Z[6],Z[7]}] Det[{Z[1],Z[4],Z[5],Z[7]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 107/210 * Det[{Z[1],Z[2],Z[4],Z[7]}] Det[{Z[1],Z[4],Z[6],Z[7]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 41/224 * Det[{Z[1],Z[3],Z[4],Z[7]}] Det[{Z[1],Z[4],Z[6],Z[7]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 13/28 * Det[{Z[1],Z[3],Z[5],Z[7]}] Det[{Z[1],Z[4],Z[6],Z[7]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[5],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 663/2240 * Det[{Z[1],Z[3],Z[6],Z[7]}] Det[{Z[1],Z[4],Z[5],Z[7]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 10289/6720 * Det[{Z[1],Z[3],Z[6],Z[7]}] Det[{Z[1],Z[5],Z[6],Z[7]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],Z[5],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 67/21 * Det[{Z[1],Z[2],Z[5],Z[7]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[4],Z[6],Z[7]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 691/6720 * Det[{Z[1],Z[3],Z[5],Z[7]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[4],Z[6],Z[7]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[2],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 1207/336 * Det[{Z[1],Z[3],Z[6],Z[7]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[4],Z[5],Z[7]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[2],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 1333/13440 * Det[{Z[1],Z[3],Z[5],Z[7]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[5],Z[6],Z[7]}] Det[{Z[2],Z[3],Z[6],Z[7]}] Det[{Z[2],Z[4],A[1],B[1]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 4247/1920 * Det[{Z[1],Z[2],Z[5],Z[7]}] Det[{Z[1],Z[3],Z[4],Z[7]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 4247/1920 * Det[{Z[1],Z[2],Z[6],Z[7]}] Det[{Z[1],Z[3],Z[5],Z[7]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],Z[5],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 2099/1920 * Det[{Z[1],Z[3],Z[4],Z[7]}] Det[{Z[1],Z[5],Z[6],Z[7]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],Z[5],Z[7]}] Det[{Z[2],Z[4],A[1],B[1]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 235/896 * Det[{Z[1],Z[3],Z[5],Z[7]}] Det[{Z[1],Z[4],Z[6],Z[7]}] Det[{Z[1],Z[5],Z[6],Z[7]}] Det[{Z[2],Z[4],A[1],B[1]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 4247/1920 * Det[{Z[1],Z[2],Z[5],Z[7]}] Det[{Z[1],Z[3],Z[5],Z[7]}] Det[{Z[1],Z[4],Z[6],Z[7]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[6],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 1 * Det[{Z[1],Z[3],Z[4],Z[7]}] Det[{Z[1],Z[3],Z[6],Z[7]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 15/16 * Det[{Z[1],Z[3],Z[4],Z[7]}] Det[{Z[1],Z[4],Z[6],Z[7]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 13/28 * Det[{Z[1],Z[3],Z[6],Z[7]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[4],Z[5],Z[7]}] Det[{Z[2],Z[4],Z[6],Z[7]}] Det[{Z[2],Z[5],A[1],B[1]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 187/112 * Det[{Z[1],Z[3],Z[4],Z[7]}] Det[{Z[1],Z[5],Z[6],Z[7]}] Det[{Z[2],Z[7],A[1],B[1]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 15/56 * Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[4],Z[6],Z[7]}] Det[{Z[2],Z[7],A[1],B[1]}] Det[{Z[3],Z[4],Z[5],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 135/112 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[4],Z[5],Z[7]}] Det[{Z[2],Z[7],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 23/112 * Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[3],Z[4],Z[7]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[7],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 71/56 * Det[{Z[1],Z[3],Z[5],Z[7]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[4],Z[6],Z[7]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 13/56 * Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[4],Z[5],Z[7]}] Det[{Z[1],Z[4],Z[6],Z[7]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 41/112 * Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[7]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[7],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 1/2 * Det[{Z[1],Z[3],Z[6],Z[7]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],Z[5],Z[7]}] Det[{Z[2],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 15/28 * Det[{Z[1],Z[2],Z[5],Z[7]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[4],Z[6],Z[7]}] Det[{Z[2],Z[4],Z[6],Z[7]}] Det[{Z[3],Z[5],A[1],B[1]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 1 * Det[{Z[1],Z[2],Z[5],Z[7]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[4],Z[5],Z[7]}] Det[{Z[2],Z[4],Z[6],Z[7]}] Det[{Z[3],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 1/16 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[4],Z[7]}] Det[{Z[3],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],Z[6],Z[7]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[3],Z[5],Z[6],Z[7]}] Det[{Z[4],Z[5],Z[6],Z[7]}] Det[{Z[4],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 19/16 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[5],Z[7]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[4],Z[5],Z[6],Z[7]}] Det[{Z[4],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 17/112 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[4],Z[5],Z[7]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[5],Z[6],Z[7]}] Det[{Z[4],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 165/112 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[4],Z[7]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[4],Z[5],Z[6],Z[7]}] Det[{Z[5],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[4],Z[5],Z[7]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[6],Z[7]}] Det[{Z[5],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 43/112 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[5],Z[6],Z[7]}] Det[{Z[3],Z[4],Z[5],Z[7]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 37/28 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[4],Z[5],Z[7]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{Z[3],Z[5],Z[6],Z[7]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 11/7 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[5],Z[6],Z[7]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],Z[5],Z[7]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 3/28 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[4],Z[5],Z[7]}] Det[{Z[2],Z[5],A[2],B[2]}] Det[{Z[3],Z[4],Z[6],Z[7]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 71/112 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[4],Z[6],Z[7]}] Det[{Z[2],Z[5],A[2],B[2]}] Det[{Z[3],Z[4],Z[5],Z[7]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 43/112 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[4],Z[5],Z[7]}] Det[{Z[2],Z[6],A[2],B[2]}] Det[{Z[3],Z[4],Z[5],Z[7]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 43/112 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[5],Z[6],Z[7]}] Det[{Z[3],Z[4],Z[5],Z[7]}] Det[{Z[4],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 19/16 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[4],Z[5],Z[7]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[4],Z[5],Z[6],Z[7]}] Det[{Z[4],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 11/7 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[4],Z[5],Z[7]}] Det[{Z[2],Z[4],Z[6],Z[7]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[5],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 11/7 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[4],Z[6],Z[7]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[7]}] Det[{Z[5],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 71/112 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[4],Z[7]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[5],Z[6],Z[7]}] Det[{Z[3],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 43/112 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[4],Z[5],Z[7]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[4],Z[6],Z[7]}] Det[{Z[3],Z[5],Z[6],Z[7]}] Det[{Z[3],Z[5],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 11/112 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[5],Z[6],Z[7]}] Det[{Z[2],Z[4],Z[5],Z[7]}] Det[{Z[3],Z[4],Z[6],Z[7]}] Det[{Z[3],Z[5],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 43/112 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[5],Z[6],Z[7]}] Det[{Z[2],Z[4],Z[6],Z[7]}] Det[{Z[3],Z[4],Z[5],Z[7]}] Det[{Z[3],Z[5],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 1/4 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[4],Z[5],Z[7]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[4],Z[5],Z[7]}] Det[{Z[3],Z[5],Z[6],Z[7]}] Det[{Z[3],Z[6],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 11/14 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[5],Z[7]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[7],A[2],B[2]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 11/14 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[5],Z[6],Z[7]}] Det[{Z[2],Z[4],Z[5],Z[7]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 17/112 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[4],Z[5],Z[7]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[3],Z[5],Z[6],Z[7]}] Det[{Z[4],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 3/7 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[4],Z[7]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[5],Z[6],Z[7]}] Det[{Z[5],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 17/112 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[5],Z[7]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],Z[4],Z[6]}] Det[{Z[4],Z[5],Z[6],Z[7]}] Det[{Z[5],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 23/56 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[6],Z[7]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[4],Z[5],Z[6],Z[7]}] Det[{Z[5],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 17/112 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[5],Z[6],Z[7]}] Det[{Z[2],Z[3],Z[4],Z[7]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[5],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 17/112 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[5],Z[6],Z[7]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[3],Z[4],Z[5],Z[7]}] Det[{Z[6],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 6/7 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[4],Z[7]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{Z[3],Z[5],Z[6],Z[7]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 95/112 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[4],Z[6],Z[7]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],Z[5],Z[7]}] Det[{Z[3],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 1 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[7]}] Det[{Z[4],Z[5],Z[6],Z[7]}] Det[{Z[4],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 1/4 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[5],Z[7]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[4],Z[5],Z[6],Z[7]}] Det[{Z[4],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 1 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[7]}] Det[{Z[4],Z[5],Z[6],Z[7]}] Det[{Z[5],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 9/8 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[4],Z[7]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[4],Z[5],Z[6],Z[7]}] Det[{Z[5],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[1],Z[4],Z[6],Z[7]}] Det[{Z[3],Z[4],Z[5],Z[7]}] Det[{Z[5],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 11/7 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[4],Z[7]}] Det[{Z[1],Z[5],Z[6],Z[7]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{Z[3],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 7/8 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[6],Z[7]}] Det[{Z[1],Z[4],Z[5],Z[7]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{Z[3],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 3/4 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[4],Z[5],Z[7]}] Det[{Z[1],Z[5],Z[6],Z[7]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],Z[6],Z[7]}] Det[{Z[3],Z[5],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 1/4 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[4],Z[5],Z[7]}] Det[{Z[1],Z[5],Z[6],Z[7]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],Z[5],Z[7]}] Det[{Z[3],Z[6],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 1/4 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[7]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{Z[3],Z[7],A[2],B[2]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 11/7 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[5],Z[7]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{Z[3],Z[7],A[2],B[2]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 1/4 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[4],Z[5],Z[7]}] Det[{Z[1],Z[5],Z[6],Z[7]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 11/7 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[5],Z[7]}] Det[{Z[1],Z[3],Z[5],Z[7]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],Z[6],Z[7]}] Det[{Z[4],Z[6],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 29/14 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[4],Z[7]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{Z[3],Z[5],Z[6],Z[7]}] Det[{Z[5],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[7]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],Z[6],Z[7]}] Det[{Z[5],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 1 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],Z[6],Z[7]}] Det[{Z[2],Z[5],A[2],B[2]}] Det[{Z[3],Z[7],A[2],B[2]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],Z[6],Z[7]}] Det[{Z[2],Z[5],A[2],B[2]}] Det[{Z[3],Z[4],Z[6],Z[7]}] Det[{Z[5],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[7]}] Det[{Z[2],Z[6],A[2],B[2]}] Det[{Z[3],Z[4],Z[5],Z[7]}] Det[{Z[5],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[4],Z[7]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[7],A[2],B[2]}] Det[{Z[3],Z[4],Z[5],Z[7]}] Det[{Z[5],Z[6],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 1/4 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[5],Z[7]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[5],Z[6],Z[7]}] Det[{Z[4],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 1/8 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[4],Z[6],Z[7]}] Det[{Z[4],Z[5],Z[6],Z[7]}] Det[{Z[5],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 1/8 * Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[4],Z[5],Z[7]}] Det[{Z[4],Z[5],Z[6],Z[7]}] Det[{Z[5],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 1/8 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[5],Z[6],Z[7]}] Det[{Z[2],Z[4],Z[5],Z[7]}] Det[{Z[5],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 1/8 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[4],Z[7]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[5],Z[6],Z[7]}] Det[{Z[5],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 1/8 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[7]}] Det[{Z[2],Z[4],Z[6],Z[7]}] Det[{Z[5],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[5],Z[7]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[6],Z[7]}] Det[{Z[5],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 1/8 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[5],Z[7]}] Det[{Z[1],Z[4],Z[6],Z[7]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[5],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[4],Z[5],Z[7]}] Det[{Z[3],Z[5],Z[6],Z[7]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 2/7 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[4],Z[5],Z[7]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{Z[3],Z[5],Z[6],Z[7]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 221/168 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[4],Z[5],Z[7]}] Det[{Z[2],Z[5],A[2],B[2]}] Det[{Z[3],Z[4],Z[6],Z[7]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 257/168 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[4],Z[6],Z[7]}] Det[{Z[2],Z[5],A[2],B[2]}] Det[{Z[3],Z[4],Z[5],Z[7]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 3/14 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[4],Z[5],Z[7]}] Det[{Z[2],Z[7],A[2],B[2]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[4],Z[5],Z[7]}] Det[{Z[2],Z[5],Z[6],Z[7]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 9/28 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[4],Z[5],Z[7]}] Det[{Z[2],Z[4],Z[6],Z[7]}] Det[{Z[3],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 23/24 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[4],Z[6],Z[7]}] Det[{Z[2],Z[4],Z[5],Z[7]}] Det[{Z[3],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 5/24 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[4],Z[5],Z[7]}] Det[{Z[2],Z[4],Z[5],Z[7]}] Det[{Z[3],Z[6],A[2],B[2]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 5/24 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[4],Z[5],Z[7]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[7],A[2],B[2]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 31/42 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[4],Z[5],Z[7]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[5],Z[6],Z[7]}] Det[{Z[4],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 3/14 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[4],Z[5],Z[7]}] Det[{Z[2],Z[5],Z[6],Z[7]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[4],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 305/168 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[4],Z[5],Z[7]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{Z[2],Z[5],Z[6],Z[7]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[4],Z[5],Z[7]}] Det[{Z[2],Z[4],Z[6],Z[7]}] Det[{Z[2],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 13/28 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[4],Z[5],Z[7]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[5],Z[6],Z[7]}] Det[{Z[2],Z[5],A[2],B[2]}] Det[{Z[3],Z[4],Z[6],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 95/168 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[4],Z[6],Z[7]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],Z[5],Z[7]}] Det[{Z[2],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 73/84 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[5],Z[6],Z[7]}] Det[{Z[2],Z[3],Z[4],Z[7]}] Det[{Z[2],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 33/56 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[5],Z[6],Z[7]}] Det[{Z[2],Z[4],Z[6],Z[7]}] Det[{Z[2],Z[5],A[2],B[2]}] Det[{Z[3],Z[4],Z[5],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 137/168 * Det[{Z[1],Z[3],Z[5],Z[7]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[4],Z[5],Z[7]}] Det[{Z[2],Z[6],A[2],B[2]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 163/168 * Det[{Z[1],Z[2],Z[6],Z[7]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[4],Z[5],Z[7]}] Det[{Z[3],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 71/168 * Det[{Z[1],Z[2],Z[5],Z[7]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[4],Z[5],Z[7]}] Det[{Z[3],Z[6],A[2],B[2]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 43/42 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[5],Z[6],Z[7]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[7]}] Det[{Z[3],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 43/42 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[5],Z[6],Z[7]}] Det[{Z[2],Z[3],Z[5],Z[7]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[4],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 101/168 * Det[{Z[1],Z[2],Z[3],Z[7]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[4],Z[5],Z[6],Z[7]}] Det[{Z[5],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 25/42 * Det[{Z[1],Z[2],Z[4],Z[7]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[4],Z[5],Z[6],Z[7]}] Det[{Z[5],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 3/7 * Det[{Z[1],Z[2],Z[4],Z[7]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[5],Z[6],Z[7]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[5],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 43/42 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[4],Z[5],Z[7]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[5],Z[6],Z[7]}] Det[{Z[5],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 43/42 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[5],Z[6],Z[7]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],Z[6],Z[7]}] Det[{Z[5],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 1 * Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[4],Z[5],Z[7]}] Det[{Z[4],Z[5],Z[6],Z[7]}] Det[{Z[4],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 11/8 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[4],Z[6],Z[7]}] Det[{Z[4],Z[5],Z[6],Z[7]}] Det[{Z[5],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 7/8 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[4],Z[5],Z[7]}] Det[{Z[4],Z[5],Z[6],Z[7]}] Det[{Z[5],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[7]}] Det[{Z[2],Z[4],Z[6],Z[7]}] Det[{Z[5],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 1/4 * Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[4],Z[5],Z[7]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{Z[3],Z[7],A[2],B[2]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 5/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[7]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{Z[2],Z[5],Z[6],Z[7]}] Det[{Z[3],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 1/4 * Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[4],Z[5],Z[7]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{Z[3],Z[5],Z[6],Z[7]}] Det[{Z[4],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 1/4 * Det[{Z[1],Z[2],Z[5],Z[7]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{Z[3],Z[5],Z[6],Z[7]}] Det[{Z[4],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 29/28 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[5],Z[6],Z[7]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],Z[6],Z[7]}] Det[{Z[5],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 79/56 * Det[{Z[1],Z[2],Z[4],Z[7]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],Z[6],Z[7]}] Det[{Z[5],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 1/4 * Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[3],Z[4],Z[7]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],Z[6],Z[7]}] Det[{Z[5],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 15/28 * Det[{Z[1],Z[2],Z[6],Z[7]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[4],Z[5],Z[7]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[5],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 3/8 * Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[4],Z[5],Z[7]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{Z[2],Z[5],Z[6],Z[7]}] Det[{Z[5],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 29/28 * Det[{Z[1],Z[3],Z[6],Z[7]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[4],Z[5],Z[7]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{Z[5],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 15/28 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[1],Z[4],Z[6],Z[7]}] Det[{Z[2],Z[3],Z[5],Z[7]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{Z[5],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 3/2 * Det[{Z[1],Z[3],Z[4],Z[7]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[5],A[2],B[2]}] Det[{Z[2],Z[7],A[2],B[2]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 23/56 * Det[{Z[1],Z[2],Z[5],Z[7]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[4],Z[6],Z[7]}] Det[{Z[2],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 1/8 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[4],Z[5],Z[7]}] Det[{Z[1],Z[5],Z[6],Z[7]}] Det[{Z[2],Z[4],Z[6],Z[7]}] Det[{Z[2],Z[5],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 1/2 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[4],Z[5],Z[7]}] Det[{Z[2],Z[5],A[2],B[2]}] Det[{Z[3],Z[7],A[2],B[2]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[7]}] Det[{Z[2],Z[4],Z[6],Z[7]}] Det[{Z[2],Z[5],A[2],B[2]}] Det[{Z[3],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 23/56 * Det[{Z[1],Z[3],Z[4],Z[7]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[5],Z[6],Z[7]}] Det[{Z[2],Z[4],Z[5],Z[7]}] Det[{Z[2],Z[5],A[2],B[2]}] Det[{Z[4],Z[6],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 17/8 * Det[{Z[1],Z[2],Z[3],Z[7]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],Z[6],Z[7]}] Det[{Z[4],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 29/28 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[4],Z[5],Z[7]}] Det[{Z[2],Z[5],A[2],B[2]}] Det[{Z[3],Z[5],Z[6],Z[7]}] Det[{Z[4],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 3/14 * Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],Z[5],Z[7]}] Det[{Z[3],Z[5],Z[6],Z[7]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 3/14 * Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[4],Z[5],Z[7]}] Det[{Z[3],Z[5],Z[6],Z[7]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 3/7 * Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[5],Z[6],Z[7]}] Det[{Z[3],Z[4],Z[5],Z[7]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 5/7 * Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],Z[5],Z[7]}] Det[{Z[3],Z[5],Z[6],Z[7]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 15/28 * Det[{Z[1],Z[4],Z[5],Z[7]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[4],Z[6],Z[7]}] Det[{Z[3],Z[5],Z[6],Z[7]}] Det[{Z[3],Z[5],A[2],B[2]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 1 * Det[{Z[1],Z[4],Z[5],Z[7]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[5],Z[6],Z[7]}] Det[{Z[3],Z[4],Z[6],Z[7]}] Det[{Z[3],Z[5],A[2],B[2]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 2/7 * Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[5],Z[6],Z[7]}] Det[{Z[2],Z[4],Z[5],Z[7]}] Det[{Z[3],Z[4],Z[6],Z[7]}] Det[{Z[3],Z[5],A[2],B[2]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 9/28 * Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[5],Z[6],Z[7]}] Det[{Z[2],Z[4],Z[6],Z[7]}] Det[{Z[3],Z[4],Z[5],Z[7]}] Det[{Z[3],Z[5],A[2],B[2]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 1/14 * Det[{Z[1],Z[3],Z[5],Z[7]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[4],Z[5],Z[7]}] Det[{Z[3],Z[6],A[2],B[2]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 1/14 * Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[5],Z[6],Z[7]}] Det[{Z[2],Z[4],Z[5],Z[7]}] Det[{Z[3],Z[4],Z[5],Z[7]}] Det[{Z[3],Z[6],A[2],B[2]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 3/7 * Det[{Z[1],Z[3],Z[5],Z[7]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[5],Z[6],Z[7]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[4],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 3/14 * Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[5],Z[6],Z[7]}] Det[{Z[3],Z[4],Z[6],Z[7]}] Det[{Z[5],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 3/14 * Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],Z[5],Z[7]}] Det[{Z[4],Z[5],Z[6],Z[7]}] Det[{Z[5],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 2/7 * Det[{Z[1],Z[3],Z[4],Z[7]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[5],Z[6],Z[7]}] Det[{Z[5],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 3/14 * Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[4],Z[6],Z[7]}] Det[{Z[3],Z[4],Z[5],Z[7]}] Det[{Z[5],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 3/14 * Det[{Z[1],Z[3],Z[6],Z[7]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[7]}] Det[{Z[5],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 1 * Det[{Z[1],Z[3],Z[5],Z[7]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{Z[2],Z[5],Z[6],Z[7]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 5/28 * Det[{Z[1],Z[3],Z[5],Z[7]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[4],Z[6],Z[7]}] Det[{Z[2],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 1/7 * Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[4],Z[5],Z[7]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[5],Z[6],Z[7]}] Det[{Z[2],Z[5],A[2],B[2]}] Det[{Z[3],Z[4],Z[6],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 3/7 * Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[4],Z[6],Z[7]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[4],Z[5],Z[7]}] Det[{Z[2],Z[5],A[2],B[2]}] Det[{Z[3],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 8/7 * Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[5],Z[6],Z[7]}] Det[{Z[2],Z[3],Z[4],Z[7]}] Det[{Z[2],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 3/7 * Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[5],Z[6],Z[7]}] Det[{Z[2],Z[4],Z[5],Z[7]}] Det[{Z[2],Z[6],A[2],B[2]}] Det[{Z[3],Z[4],Z[5],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 3/7 * Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[7],A[2],B[2]}] Det[{Z[3],Z[4],Z[5],Z[7]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 3/7 * Det[{Z[1],Z[2],Z[5],Z[7]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[5],Z[6],Z[7]}] Det[{Z[4],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 1/8 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[4],Z[6],Z[7]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[7]}] Det[{Z[5],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 7/8 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[7]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[7]}] Det[{Z[5],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 1/2 * Det[{Z[1],Z[2],Z[4],Z[7]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[7]}] Det[{Z[5],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 1/4 * Det[{Z[1],Z[3],Z[5],Z[7]}] Det[{Z[1],Z[4],Z[6],Z[7]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[5],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[4],Z[6],Z[7]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[5],A[2],B[2]}] Det[{Z[3],Z[7],A[2],B[2]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 1/2 * Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[5],Z[6],Z[7]}] Det[{Z[3],Z[4],Z[5],Z[7]}] Det[{Z[3],Z[4],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 1/2 * Det[{Z[1],Z[3],Z[6],Z[7]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],Z[5],Z[7]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 1/2 * Det[{Z[1],Z[2],Z[5],Z[7]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[7]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 1/2 * Det[{Z[1],Z[4],Z[6],Z[7]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[4],Z[5],Z[7]}] Det[{Z[3],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 1/2 * Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],Z[6],Z[7]}] Det[{Z[4],Z[5],Z[6],Z[7]}] Det[{Z[4],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 1/2 * Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[4],Z[5],Z[7]}] Det[{Z[3],Z[4],Z[6],Z[7]}] Det[{Z[4],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 1/2 * Det[{Z[1],Z[3],Z[6],Z[7]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[7]}] Det[{Z[4],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 1 * Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[4],Z[5],Z[7]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{Z[2],Z[5],Z[6],Z[7]}] Det[{Z[3],Z[4],Z[6],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 1 * Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[7]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[7]}] Det[{Z[4],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 1 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[4],Z[6],Z[7]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[7]}] Det[{Z[4],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 1/4 * Det[{Z[1],Z[3],Z[4],Z[7]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[7]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 1/4 * Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[4],Z[5],Z[7]}] Det[{Z[1],Z[4],Z[6],Z[7]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 1/4 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[4],Z[5],Z[7]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[7]}] Det[{Z[5],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 1/4 * Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[1],Z[4],Z[6],Z[7]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[5],Z[7]}] Det[{Z[5],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 1/4 * Det[{Z[1],Z[3],Z[4],Z[7]}] Det[{Z[1],Z[4],Z[5],Z[7]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[6],Z[7]}] Det[{Z[5],Z[6],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 1/2 * Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[7]}] Det[{Z[1],Z[4],Z[6],Z[7]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[5],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 1/2 * Det[{Z[1],Z[3],Z[4],Z[7]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[7]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[2],B[2]}] Det[{Z[6],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 1 * Det[{Z[1],Z[4],Z[5],Z[7]}] Det[{Z[1],Z[4],Z[6],Z[7]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[5],Z[7]}] Det[{Z[3],Z[6],A[2],B[2]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 1 * Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[4],Z[5],Z[7]}] Det[{Z[1],Z[4],Z[6],Z[7]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[2],Z[5],A[2],B[2]}] Det[{Z[3],Z[4],Z[6],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 1 * Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[4],Z[5],Z[7]}] Det[{Z[1],Z[4],Z[6],Z[7]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[2],Z[6],A[2],B[2]}] Det[{Z[3],Z[4],Z[5],Z[7]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 1 * Det[{Z[1],Z[3],Z[5],Z[7]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[1],Z[4],Z[6],Z[7]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[4],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 1 * Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[7]}] Det[{Z[1],Z[5],Z[6],Z[7]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 1 * Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[7]}] Det[{Z[1],Z[4],Z[6],Z[7]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[7],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  - 1 * Det[{Z[1],Z[4],Z[5],Z[7]}] Det[{Z[1],Z[4],Z[6],Z[7]}] Det[{Z[2],Z[6],A[1],B[1]}] Det[{Z[3],Z[4],Z[5],Z[7]}] Det[{Z[3],Z[5],A[2],B[2]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[1],Z[7],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])


==> anc/mhv_8pt_L1.txt <==
# N=4 sYM MHV amplitude integrand: 8 points, 1 loop.
# 113 terms. Each stands for the sum over its images under the dihedral relabelings of the external legs and
# the permutations of the loop labels, one term per group element.
# Variables, normalization and sign convention: README.txt.
# Fixed uniquely by the conditions of the paper.

I = 
  - 1/4 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[5],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}])
  + 751/2560 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[5],Z[6],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}])
  + 529/2560 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[5],Z[6],Z[7]}] Det[{Z[6],Z[8],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}])
  + 133/7680 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}])
  - 1621/7680 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}])
  + 13/1024 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[7]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[6],Z[8],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}])
  - 89/2560 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[7]}] Det[{Z[6],Z[8],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}])
  + 979/13440 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}])
  - 67/1920 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}])
  - 29/2560 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[4],Z[5],Z[7]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[8],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}])
  + 143/1920 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[4],Z[5],Z[8]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}])
  + 341/15360 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[4],Z[5],Z[7]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[8],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}])
  + 11/448 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[3],Z[7],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}])
  - 871/2560 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[4],Z[5],Z[8]}] Det[{Z[3],Z[7],A[1],B[1]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}])
  - 1333/7680 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[3],Z[7],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[7]}] Det[{Z[4],Z[8],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}])
  + 1/4 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[4],Z[5],Z[8]}] Det[{Z[3],Z[7],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}])
  + 169/1920 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[3],Z[7],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}])
  - 8591/26880 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[7]}] Det[{Z[3],Z[8],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}])
  + 2293/7680 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[7]}] Det[{Z[3],Z[8],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}])
  - 1/4 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[8],A[1],B[1]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}])
  - 1/8 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[7]}] Det[{Z[3],Z[8],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}])
  - 1433/15360 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[3],Z[5],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}])
  - 1/8 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[3],Z[5],Z[6],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}])
  + 713/15360 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[4],Z[5],Z[8]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}])
  - 17/320 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}])
  - 8707/161280 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}])
  - 2281/7680 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}])
  - 7807/53760 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}])
  - 2633/161280 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[5],Z[6],Z[7]}] Det[{Z[5],Z[8],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}])
  + 29/3360 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[5],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}])
  + 1909/7680 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[5],Z[6],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}])
  - 23213/161280 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[5],Z[6],Z[7]}] Det[{Z[6],Z[8],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}])
  + 163/6720 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[7]}] Det[{Z[4],Z[5],Z[6],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}])
  + 311/1680 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}])
  - 979/13440 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}])
  + 3827/53760 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}])
  - 4751/53760 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[7]}] Det[{Z[4],Z[8],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}])
  + 337/1920 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[4],Z[5],Z[6],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}])
  - 73399/161280 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[7]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[6],Z[8],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}])
  - 47/2560 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[4],Z[5],Z[6],Z[7]}] Det[{Z[6],Z[8],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}])
  + 15767/80640 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}])
  + 21803/53760 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[6],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}])
  + 317/2688 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[6],A[1],B[1]}] Det[{Z[3],Z[4],Z[5],Z[7]}] Det[{Z[4],Z[8],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}])
  + 9221/161280 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[6],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[5],Z[6],Z[7]}] Det[{Z[4],Z[8],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}])
  - 169/1920 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[6],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}])
  + 67771/161280 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[6],A[1],B[1]}] Det[{Z[3],Z[4],Z[5],Z[7]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[8],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}])
  + 381/2240 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[6],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[4],Z[5],Z[6],Z[7]}] Det[{Z[5],Z[8],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}])
  + 1261/7680 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[6],A[1],B[1]}] Det[{Z[3],Z[4],Z[5],Z[7]}] Det[{Z[4],Z[5],Z[6],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}])
  + 3233/16128 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[6],A[1],B[1]}] Det[{Z[3],Z[4],Z[5],Z[8]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}])
  + 2711/32256 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[7],A[1],B[1]}] Det[{Z[3],Z[8],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[7]}] Det[{Z[4],Z[5],Z[6],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}])
  - 11359/26880 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[7],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}])
  - 11/448 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[7],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}])
  + 101/1920 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[7],A[1],B[1]}] Det[{Z[3],Z[4],Z[5],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}])
  + 41/960 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[7],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}])
  + 7219/80640 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[7],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[5],Z[6],Z[7]}] Det[{Z[4],Z[8],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}])
  - 337/1920 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[7],A[1],B[1]}] Det[{Z[3],Z[4],Z[5],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}])
  - 43819/161280 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[7],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[7]}] Det[{Z[4],Z[5],Z[6],Z[8]}] Det[{Z[5],Z[8],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}])
  + 37991/161280 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[8],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[7]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}])
  - 253/7680 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}])
  - 619/13440 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}])
  - 187/2688 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[6],Z[7]}] Det[{Z[4],Z[8],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}])
  + 19/1120 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}])
  + 13/960 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[6],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}])
  - 179/2240 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[6],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}])
  + 9/1120 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[7],Z[8]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[7]}] Det[{Z[5],Z[8],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}])
  + 3/320 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[5],Z[7]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}])
  - 7/80 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[5],Z[8]}] Det[{Z[3],Z[7],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}])
  + 3/112 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[8],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}])
  + 17/280 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[8],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}])
  + 19/3360 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}])
  - 277/6720 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[5],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}])
  + 123/1120 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[7],Z[8]}] Det[{Z[3],Z[5],Z[6],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}])
  + 15/112 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[4],Z[7]}] Det[{Z[5],Z[6],Z[7],Z[8]}] Det[{Z[6],Z[8],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}])
  - 37/2240 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[6],Z[7]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[6],Z[8],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}])
  + 101/6720 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[7],Z[8]}] Det[{Z[4],Z[5],Z[6],Z[7]}] Det[{Z[6],Z[8],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}])
  + 17/448 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[7],Z[8]}] Det[{Z[3],Z[4],Z[6],Z[7]}] Det[{Z[6],Z[8],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}])
  - 39/2240 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[6],Z[7]}] Det[{Z[4],Z[5],Z[6],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}])
  + 393/2240 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[6],Z[8]}] Det[{Z[3],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}])
  + 13/320 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[6],Z[7]}] Det[{Z[3],Z[4],Z[6],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}])
  + 583/6720 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[5],Z[7]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[4],Z[8],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}])
  + 167/2240 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[6],Z[8]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}])
  + 7/960 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[7],Z[8]}] Det[{Z[4],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}])
  + 53/448 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[5],Z[8]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}])
  + 13/560 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[5],Z[7]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[8],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}])
  - 101/2240 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[6],Z[7]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[8],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}])
  - 1/240 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}])
  - 109/1680 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[5],Z[8]}] Det[{Z[4],Z[5],Z[6],Z[7]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}])
  - 37/320 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[6],Z[7]}] Det[{Z[3],Z[4],Z[5],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}])
  - 55/672 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[6],Z[8]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}])
  + 907/6720 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[7],Z[8]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}])
  + 59/2240 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[8],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}])
  - 9/1120 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[6],Z[7],Z[8]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[8],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}])
  + 1/240 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[5],Z[7]}] Det[{Z[4],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[6],Z[8],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}])
  + 7/320 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[6],Z[8],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}])
  - 1/240 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[5],Z[8]}] Det[{Z[3],Z[5],Z[6],Z[7]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[6],Z[8],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}])
  + 1/240 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[6],Z[7]}] Det[{Z[3],Z[4],Z[5],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[6],Z[8],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}])
  - 57/280 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[5],Z[7]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[8],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}])
  - 9/1120 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[6],Z[7]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[8],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}])
  + 1/40 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[8],A[1],B[1]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}])
  - 1/128 * Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}])
  + 1/128 * Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[3],Z[5],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}])
  - 1/128 * Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[6],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[3],Z[7],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}])
  - 1/128 * Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[6],A[1],B[1]}] Det[{Z[3],Z[4],Z[5],Z[8]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}])
  + 3/16 * Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[6],Z[7],Z[8]}] Det[{Z[3],Z[5],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}])
  - 1/32 * Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[6],Z[7],Z[8]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}])
  + 3/32 * Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[4],Z[6],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}])
  - 1/64 * Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[4],Z[6],Z[7]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[8],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}])
  - 5/32 * Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[4],Z[6],Z[8]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}])
  - 1/64 * Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[5],Z[7],Z[8]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}])
  - 3/64 * Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],Z[4],Z[7]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] Det[{Z[6],Z[8],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}])
  + 1/32 * Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],Z[5],Z[7]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[6],Z[8],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}])
  - 7/64 * Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[4],Z[5],Z[7]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[6],Z[8],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}])
  + 3/32 * Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[4],Z[6],Z[7]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[6],Z[8],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}])


==> anc/mhv_9pt_L1.txt <==
# N=4 sYM MHV amplitude integrand: 9 points, 1 loop.
# 333 terms. Each stands for the sum over its images under the dihedral relabelings of the external legs and
# the permutations of the loop labels, one term per group element.
# Variables, normalization and sign convention: README.txt.
# Fixed uniquely by the conditions of the paper.

I = 
  + 6569063449/6488616960 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[7],Z[8],Z[9]}] Det[{Z[6],Z[7],Z[8],Z[9]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  + 8193516041957/5956550369280 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[7],Z[8],Z[9]}] Det[{Z[5],Z[6],Z[7],Z[9]}] Det[{Z[6],Z[8],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  + 242298552523/992758394880 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],Z[8],Z[9]}] Det[{Z[6],Z[9],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  - 580008157/2595446784 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[9]}] Det[{Z[6],Z[7],Z[8],Z[9]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  + 1211593680097/1323677859840 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[8],Z[9]}] Det[{Z[7],Z[9],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  - 247074611809/175192657920 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[8],Z[9]}] Det[{Z[5],Z[6],Z[7],Z[8]}] Det[{Z[7],Z[9],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  + 5944659047497/11913100738560 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[7]}] Det[{Z[6],Z[7],Z[8],Z[9]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}])
  - 426953089655/1191310073856 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[8],Z[9]}] Det[{Z[5],Z[7],Z[8],Z[9]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  + 498778352677/1489137592320 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[8],Z[9]}] Det[{Z[5],Z[7],A[1],B[1]}] Det[{Z[6],Z[7],Z[8],Z[9]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  - 2637241483673/11913100738560 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[7],Z[8],Z[9]}] Det[{Z[5],Z[6],Z[8],Z[9]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  - 1417168306429/1489137592320 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[9]}] Det[{Z[5],Z[8],A[1],B[1]}] Det[{Z[6],Z[7],Z[8],Z[9]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  - 6641112021547/5956550369280 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[7],Z[8],Z[9]}] Det[{Z[5],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[9],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  - 878624156443/3971033579520 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[8],Z[9]}] Det[{Z[5],Z[6],Z[7],Z[9]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  - 4445817991717/11913100738560 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[8]}] Det[{Z[5],Z[7],Z[8],Z[9]}] Det[{Z[7],Z[9],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  + 3606228437321/3971033579520 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[9]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}])
  + 8042133263323/11913100738560 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[7],A[1],B[1]}] Det[{Z[4],Z[6],Z[8],Z[9]}] Det[{Z[5],Z[7],Z[8],Z[9]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  - 1272436457/4325744640 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[7],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[9]}] Det[{Z[5],Z[6],Z[8],Z[9]}] Det[{Z[5],Z[8],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  - 230330620889/1323677859840 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[7],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[8],Z[9]}] Det[{Z[5],Z[9],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  + 2997241249133/11913100738560 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[7],A[1],B[1]}] Det[{Z[4],Z[6],Z[8],Z[9]}] Det[{Z[5],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[9],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  - 381694664731/850935767040 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[7],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[9]}] Det[{Z[5],Z[6],Z[8],Z[9]}] Det[{Z[6],Z[8],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  + 1212850979209/3971033579520 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[7],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[8]}] Det[{Z[5],Z[7],Z[8],Z[9]}] Det[{Z[6],Z[9],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  + 573155752837/2978275184640 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[7],A[1],B[1]}] Det[{Z[4],Z[5],Z[8],Z[9]}] Det[{Z[5],Z[6],Z[7],Z[8]}] Det[{Z[6],Z[9],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  + 419443608887/595655036928 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[8],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[9]}] Det[{Z[5],Z[7],Z[8],Z[9]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  + 134528197697/297827518464 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[8],A[1],B[1]}] Det[{Z[4],Z[6],Z[8],Z[9]}] Det[{Z[5],Z[6],Z[7],Z[9]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  + 3416921557517/2382620147712 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[8],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[9]}] Det[{Z[5],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[9],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  + 4999587593117/11913100738560 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[8],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[9]}] Det[{Z[5],Z[7],Z[8],Z[9]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  - 155602282607/567290511360 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[8],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[7]}] Det[{Z[5],Z[7],Z[8],Z[9]}] Det[{Z[6],Z[9],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  - 95946908807/992758394880 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[8],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[9]}] Det[{Z[5],Z[6],Z[7],Z[8]}] Det[{Z[6],Z[9],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  - 271313358683/1323677859840 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[8],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[7]}] Det[{Z[5],Z[6],Z[8],Z[9]}] Det[{Z[7],Z[9],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  + 3262935675109/11913100738560 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[9],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],Z[8],Z[9]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  - 6502893624751/3971033579520 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[9],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[9]}] Det[{Z[5],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[8],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  + 683748730597/2978275184640 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[9],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[9]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  + 1548273318773/4765240295424 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[7],Z[8],Z[9]}] Det[{Z[5],Z[6],Z[7],Z[9]}] Det[{Z[6],Z[8],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  + 1882839156563/23826201477120 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[6],Z[7],Z[8],Z[9]}] Det[{Z[6],Z[9],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  - 695555258095/4765240295424 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[9]}] Det[{Z[5],Z[6],Z[8],Z[9]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  - 119074859861/1191310073856 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[6],Z[7],Z[8],Z[9]}] Det[{Z[7],Z[9],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  + 1063840923949/2647355719680 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[7]}] Det[{Z[6],Z[7],Z[8],Z[9]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}])
  + 293991739739/1489137592320 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[8],Z[9]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[7],A[1],B[1]}] Det[{Z[6],Z[7],Z[8],Z[9]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  + 90833987639/425467883520 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[9]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[7],Z[8],Z[9]}] Det[{Z[5],Z[8],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  - 9378445160411/23826201477120 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[7],Z[8],Z[9]}] Det[{Z[5],Z[9],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  - 244722012229/567290511360 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[9]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[7],Z[8],Z[9]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  + 13406188811/19465850880 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[7],Z[8],Z[9]}] Det[{Z[7],Z[9],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  - 356311830127/992758394880 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[7]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[7],Z[8],Z[9]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}])
  + 18311310088763/23826201477120 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[9]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[8],A[1],B[1]}] Det[{Z[6],Z[7],Z[8],Z[9]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  - 8810058104923/11913100738560 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[9],A[1],B[1]}] Det[{Z[6],Z[7],Z[8],Z[9]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  + 933386465881/1323677859840 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[8],Z[9]}] Det[{Z[5],Z[9],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  + 1863858314399/3971033579520 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[9]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[8],Z[9]}] Det[{Z[6],Z[8],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  - 10435268233063/23826201477120 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[8],Z[9]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] Det[{Z[6],Z[9],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  - 190883104883/794206715904 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[7]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[8],Z[9]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}])
  - 1174830190151/882451906560 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[9]}] Det[{Z[4],Z[8],A[1],B[1]}] Det[{Z[6],Z[7],Z[8],Z[9]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  - 468114436267/5956550369280 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[6],Z[8],Z[9]}] Det[{Z[4],Z[8],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[9]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  - 27689165318593/23826201477120 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[8],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[9]}] Det[{Z[5],Z[9],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  + 657577342013/11913100738560 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[8],Z[9]}] Det[{Z[4],Z[8],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[9]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  + 2028777480301/7942067159040 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[9]}] Det[{Z[4],Z[8],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] Det[{Z[6],Z[9],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  + 1927017700711/11913100738560 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[8],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[9]}] Det[{Z[7],Z[9],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  + 19944546798949/23826201477120 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[7],Z[8],Z[9]}] Det[{Z[4],Z[9],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  - 8232316128173/11913100738560 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[6],Z[8],Z[9]}] Det[{Z[4],Z[9],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  + 31092692287577/23826201477120 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[9]}] Det[{Z[4],Z[9],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[8],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  + 266198847727/1401541263360 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[9],A[1],B[1]}] Det[{Z[5],Z[6],Z[8],Z[9]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  - 4945891019/31145361408 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[9],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[9]}] Det[{Z[6],Z[8],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  + 902840760979/1701871534080 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[9],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] Det[{Z[7],Z[9],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  + 5150032511/19465850880 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[7],Z[8],Z[9]}] Det[{Z[4],Z[7],Z[8],Z[9]}] Det[{Z[5],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  - 34479734801/175192657920 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[6],Z[8],Z[9]}] Det[{Z[4],Z[7],Z[8],Z[9]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  - 12155028079/25027522560 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[7],Z[8],Z[9]}] Det[{Z[4],Z[6],Z[8],Z[9]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  + 32462404687/58397552640 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[9]}] Det[{Z[5],Z[8],A[1],B[1]}] Det[{Z[6],Z[7],Z[8],Z[9]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  - 758009663/2780835840 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[9]}] Det[{Z[4],Z[7],Z[8],Z[9]}] Det[{Z[5],Z[8],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  - 20798826541/29198776320 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[8],Z[9]}] Det[{Z[7],Z[9],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  - 28251648917/58397552640 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[9]}] Det[{Z[4],Z[5],Z[8],Z[9]}] Det[{Z[5],Z[7],A[1],B[1]}] Det[{Z[6],Z[8],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  + 21868922393/58397552640 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[6],Z[8],Z[9]}] Det[{Z[4],Z[5],Z[7],Z[9]}] Det[{Z[5],Z[7],A[1],B[1]}] Det[{Z[6],Z[8],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  - 32213292263/175192657920 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[8],Z[9]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] Det[{Z[6],Z[9],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  - 4570904939/11679510528 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[9]}] Det[{Z[5],Z[6],Z[8],Z[9]}] Det[{Z[5],Z[8],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  + 3297589409/21899082240 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[5],Z[7],Z[9]}] Det[{Z[5],Z[8],A[1],B[1]}] Det[{Z[6],Z[9],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  + 48303195371/175192657920 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[8],Z[9]}] Det[{Z[5],Z[9],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  - 1551420029/21899082240 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[9]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[9],A[1],B[1]}] Det[{Z[6],Z[8],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  - 765307759/1297723392 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[9]}] Det[{Z[5],Z[9],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  + 2875108201/25027522560 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[5],Z[7],Z[9]}] Det[{Z[6],Z[8],A[1],B[1]}] Det[{Z[7],Z[9],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  + 1911802501/8342507520 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[9]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[6],Z[8],A[1],B[1]}] Det[{Z[7],Z[9],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  + 10965328477/21899082240 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[5],Z[6],Z[9]}] Det[{Z[6],Z[9],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  + 12639601/17256960 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[8],Z[9]}] Det[{Z[4],Z[7],Z[8],Z[9]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  + 210596171/432574464 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[7],Z[8],Z[9]}] Det[{Z[6],Z[9],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  - 1597/8064 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[9]}] Det[{Z[4],Z[6],Z[8],Z[9]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  - 58785623/61796352 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[6],Z[8],Z[9]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[7],Z[8],Z[9]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  + 29492557/76038480 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[9]}] Det[{Z[4],Z[8],A[1],B[1]}] Det[{Z[6],Z[7],Z[8],Z[9]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  + 58307/161280 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[9]}] Det[{Z[4],Z[8],A[1],B[1]}] Det[{Z[5],Z[7],Z[8],Z[9]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  + 92285819/6488616960 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[9],A[1],B[1]}] Det[{Z[6],Z[7],Z[8],Z[9]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  - 13483/40320 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[9],A[1],B[1]}] Det[{Z[5],Z[7],Z[8],Z[9]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  - 11784457/51770880 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[9]}] Det[{Z[4],Z[6],Z[8],Z[9]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  + 3772297/103541760 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[8],Z[9]}] Det[{Z[4],Z[6],Z[7],Z[9]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  + 2898785921/19465850880 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[8],Z[9]}] Det[{Z[7],Z[9],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  + 619207507/19465850880 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[8],Z[9]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[7],Z[9],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  + 15030893263/19465850880 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[3],Z[7],A[1],B[1]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[4],Z[7],Z[8],Z[9]}] Det[{Z[5],Z[6],Z[8],Z[9]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  + 13242779273/19465850880 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[3],Z[7],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[9]}] Det[{Z[4],Z[8],A[1],B[1]}] Det[{Z[6],Z[7],Z[8],Z[9]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  + 293/4032 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[3],Z[7],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[9]}] Det[{Z[4],Z[8],A[1],B[1]}] Det[{Z[5],Z[6],Z[8],Z[9]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  - 2145546983/2433231360 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[3],Z[7],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[9],A[1],B[1]}] Det[{Z[6],Z[7],Z[8],Z[9]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  - 19511189/103541760 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[3],Z[7],A[1],B[1]}] Det[{Z[4],Z[5],Z[8],Z[9]}] Det[{Z[4],Z[6],Z[7],Z[9]}] Det[{Z[6],Z[8],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  + 8702857/103541760 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[3],Z[7],A[1],B[1]}] Det[{Z[4],Z[5],Z[8],Z[9]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[6],Z[9],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  - 251417609/347604480 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[9]}] Det[{Z[4],Z[6],Z[8],Z[9]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  - 70543549/1946585088 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[3],Z[6],Z[8],Z[9]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[4],Z[7],Z[8],Z[9]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  + 1277401103/6488616960 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[9]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[8],A[1],B[1]}] Det[{Z[6],Z[7],Z[8],Z[9]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  - 5473818251/9732925440 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[9]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[7],Z[8],Z[9]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  + 122618245/139041792 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[9]}] Det[{Z[4],Z[5],Z[8],Z[9]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  - 512536619/2780835840 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[3],Z[7],Z[8],Z[9]}] Det[{Z[4],Z[5],Z[6],Z[9]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  + 1120113767/4866462720 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[7],Z[8],Z[9]}] Det[{Z[7],Z[9],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  + 1460454413/6488616960 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[4],Z[7],Z[8],Z[9]}] Det[{Z[7],Z[9],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  - 1147399031/19465850880 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[9],A[1],B[1]}] Det[{Z[6],Z[7],Z[8],Z[9]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  - 1285641967/2780835840 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[8],Z[9]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[8],Z[9]}] Det[{Z[4],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  + 165692723/278083584 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[9]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[8],Z[9]}] Det[{Z[6],Z[8],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  + 437155721/2780835840 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[3],Z[6],Z[8],Z[9]}] Det[{Z[4],Z[5],Z[7],Z[9]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[6],Z[8],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  - 10733141437/19465850880 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[8],Z[9]}] Det[{Z[6],Z[9],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  + 522389393/648861696 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[4],Z[8],Z[9]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] Det[{Z[6],Z[9],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  - 709507303/3244308480 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[3],Z[6],Z[8],Z[9]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[6],Z[9],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  - 6569903209/19465850880 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[9]}] Det[{Z[4],Z[8],A[1],B[1]}] Det[{Z[4],Z[9],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  - 581013301/19465850880 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[4],Z[8],Z[9]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[8],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[9]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  + 177916801/360478720 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[9]}] Det[{Z[4],Z[5],Z[8],Z[9]}] Det[{Z[4],Z[8],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  - 195628913/4866462720 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[7]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[8],A[1],B[1]}] Det[{Z[5],Z[7],Z[8],Z[9]}] Det[{Z[6],Z[9],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  - 9717719051/19465850880 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[9]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[8],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] Det[{Z[6],Z[9],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  - 8122053769/19465850880 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[5],Z[7],Z[9]}] Det[{Z[4],Z[8],A[1],B[1]}] Det[{Z[6],Z[9],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  - 1147399031/19465850880 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[9]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[9]}] Det[{Z[4],Z[8],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  + 6569903209/19465850880 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[9]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[9],A[1],B[1]}] Det[{Z[5],Z[8],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  - 7735390087/19465850880 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[8],Z[9]}] Det[{Z[4],Z[9],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  - 1464540583/3893170176 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[8],Z[9]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[9],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  + 465823201/1297723392 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[5],Z[8],Z[9]}] Det[{Z[4],Z[9],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  + 7361733131/19465850880 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[9],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[9]}] Det[{Z[6],Z[8],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  + 5587873/207083520 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[3],Z[7],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[9]}] Det[{Z[4],Z[8],A[1],B[1]}] Det[{Z[5],Z[7],Z[8],Z[9]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  - 6237577/51770880 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[3],Z[7],A[1],B[1]}] Det[{Z[4],Z[5],Z[8],Z[9]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[9],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  - 6853897/51770880 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[3],Z[8],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[9]}] Det[{Z[4],Z[7],Z[8],Z[9]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  + 5167363/25885440 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[3],Z[8],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[9]}] Det[{Z[4],Z[6],Z[8],Z[9]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  + 1307017/103541760 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[9]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[7],Z[8],Z[9]}] Det[{Z[5],Z[8],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  - 20379553/207083520 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[9]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[4],Z[8],A[1],B[1]}] Det[{Z[5],Z[7],Z[8],Z[9]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  + 1/42 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[8],Z[9]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[4],Z[8],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[9]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  + 508559/207083520 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[9]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[6],Z[8],Z[9]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[8],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  - 207883/1972224 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[8],Z[9]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[9]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[8],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  - 20379553/207083520 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[9]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[8],Z[9]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[8],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  + 23987/13805568 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[6],Z[8],Z[9]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[9]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[8],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  - 6237577/51770880 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[4],Z[8],Z[9]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[9],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  + 6237577/51770880 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[6],Z[8],Z[9]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[9],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  - 1307017/51770880 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[3],Z[7],Z[8],Z[9]}] Det[{Z[4],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[9],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  - 2539657/103541760 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[9]}] Det[{Z[3],Z[6],Z[8],Z[9]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[7],A[1],B[1]}] Det[{Z[5],Z[8],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  + 715597/6902784 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[4],Z[8],Z[9]}] Det[{Z[3],Z[6],Z[7],Z[9]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[7],A[1],B[1]}] Det[{Z[5],Z[8],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  + 7891969/25885440 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[4],Z[7],Z[8],Z[9]}] Det[{Z[5],Z[6],Z[8],Z[9]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  - 2419391/2157120 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[9]}] Det[{Z[5],Z[7],Z[8],Z[9]}] Det[{Z[6],Z[8],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  + 510311/3451392 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[4],Z[6],Z[8],Z[9]}] Det[{Z[5],Z[6],Z[7],Z[9]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  - 468289/2157120 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[8],Z[9]}] Det[{Z[7],Z[9],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  - 328721/1725696 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[9]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}])
  - 2258489/12942720 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],Z[8],Z[9]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[7],A[1],B[1]}] Det[{Z[6],Z[7],Z[8],Z[9]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  - 15397/80640 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[4],Z[7],Z[8],Z[9]}] Det[{Z[5],Z[6],Z[8],Z[9]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  + 540881/539280 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[9]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[8],A[1],B[1]}] Det[{Z[6],Z[7],Z[8],Z[9]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  + 3965/8064 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[4],Z[7],Z[8],Z[9]}] Det[{Z[5],Z[6],Z[7],Z[9]}] Det[{Z[5],Z[8],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  - 105701/1078560 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[7],Z[8],Z[9]}] Det[{Z[5],Z[9],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  + 10307/80640 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[9]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[8],Z[9]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  + 209489/3697920 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],Z[8],Z[9]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[9]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  - 4774633/17256960 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[9]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[8],A[1],B[1]}] Det[{Z[6],Z[7],Z[8],Z[9]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  + 263743/2876160 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[4],Z[6],Z[8],Z[9]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[9],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  - 13187/80640 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[7],Z[8],Z[9]}] Det[{Z[6],Z[9],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  - 4148083/51770880 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],Z[8],Z[9]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] Det[{Z[6],Z[9],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  - 1396057/3451392 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[9]}] Det[{Z[4],Z[8],A[1],B[1]}] Det[{Z[6],Z[7],Z[8],Z[9]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  + 11267/80640 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[9]}] Det[{Z[4],Z[8],A[1],B[1]}] Det[{Z[5],Z[6],Z[8],Z[9]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  + 2959/26964 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[7]}] Det[{Z[4],Z[8],A[1],B[1]}] Det[{Z[5],Z[9],A[1],B[1]}] Det[{Z[6],Z[7],Z[8],Z[9]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  + 570247/2588544 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[9]}] Det[{Z[4],Z[8],A[1],B[1]}] Det[{Z[5],Z[6],Z[8],Z[9]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  - 20099/539280 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[9],A[1],B[1]}] Det[{Z[6],Z[7],Z[8],Z[9]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  + 1030565/1725696 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[9],A[1],B[1]}] Det[{Z[5],Z[7],A[1],B[1]}] Det[{Z[6],Z[7],Z[8],Z[9]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  - 87193/1438080 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[9],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[9]}] Det[{Z[5],Z[8],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  - 18830243/51770880 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[9],A[1],B[1]}] Det[{Z[5],Z[7],Z[8],Z[9]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  - 5/84 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[9]}] Det[{Z[4],Z[6],Z[8],Z[9]}] Det[{Z[5],Z[7],A[1],B[1]}] Det[{Z[6],Z[8],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  - 1923337/51770880 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],Z[8],Z[9]}] Det[{Z[4],Z[6],Z[7],Z[9]}] Det[{Z[5],Z[8],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  - 2365187/17256960 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[5],Z[7],Z[8],Z[9]}] Det[{Z[6],Z[7],Z[8],Z[9]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  - 1291799/4314240 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[9]}] Det[{Z[5],Z[8],A[1],B[1]}] Det[{Z[6],Z[7],Z[8],Z[9]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  - 2953/5040 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],Z[8],Z[9]}] Det[{Z[5],Z[7],Z[8],Z[9]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  - 54493/136960 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[7],Z[8],Z[9]}] Det[{Z[5],Z[6],Z[8],Z[9]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  + 329247/958720 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],Z[8],Z[9]}] Det[{Z[6],Z[9],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  - 827149/2465280 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[7],Z[8],Z[9]}] Det[{Z[5],Z[6],Z[7],Z[8]}] Det[{Z[6],Z[9],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  - 306265/1725696 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[8],Z[9]}] Det[{Z[5],Z[6],Z[7],Z[9]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  - 157837/2876160 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[8],Z[9]}] Det[{Z[5],Z[6],Z[7],Z[8]}] Det[{Z[7],Z[9],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  + 77801/2157120 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[9]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}])
  + 2071/6720 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[9]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}])
  + 61613/287616 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[8],Z[9]}] Det[{Z[5],Z[7],A[1],B[1]}] Det[{Z[6],Z[7],Z[8],Z[9]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  + 18601/26880 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[7],Z[8],Z[9]}] Det[{Z[5],Z[6],Z[8],Z[9]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  - 844789/2876160 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[9]}] Det[{Z[5],Z[8],A[1],B[1]}] Det[{Z[6],Z[7],Z[8],Z[9]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  + 2403481/4314240 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[7],Z[8],Z[9]}] Det[{Z[5],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[9],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  - 5/14 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[8],Z[9]}] Det[{Z[5],Z[6],Z[7],Z[9]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  - 779777/2465280 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[8],Z[9]}] Det[{Z[7],Z[9],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  + 356165/862848 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[8],Z[9]}] Det[{Z[5],Z[6],Z[7],Z[8]}] Det[{Z[7],Z[9],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  + 4441261/8628480 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[7]}] Det[{Z[5],Z[7],Z[8],Z[9]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}])
  + 377929/2465280 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[7],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[9]}] Det[{Z[5],Z[8],A[1],B[1]}] Det[{Z[6],Z[7],Z[8],Z[9]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  + 7265003/17256960 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[7],A[1],B[1]}] Det[{Z[4],Z[6],Z[8],Z[9]}] Det[{Z[5],Z[6],Z[7],Z[9]}] Det[{Z[5],Z[8],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  - 1915157/8628480 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[7],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[8],Z[9]}] Det[{Z[5],Z[9],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  - 5507/80640 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[7],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[9]}] Det[{Z[5],Z[6],Z[8],Z[9]}] Det[{Z[6],Z[8],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  + 8280457/17256960 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[7],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[8]}] Det[{Z[5],Z[7],Z[8],Z[9]}] Det[{Z[6],Z[9],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  + 8489/8628480 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[7],A[1],B[1]}] Det[{Z[4],Z[5],Z[8],Z[9]}] Det[{Z[5],Z[6],Z[7],Z[8]}] Det[{Z[6],Z[9],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  + 5381/26880 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[7],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[7]}] Det[{Z[5],Z[6],Z[8],Z[9]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}])
  + 5659859/17256960 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[7],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[9]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}])
  + 5051197/8628480 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[8],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[9]}] Det[{Z[6],Z[7],Z[8],Z[9]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  - 132697/161280 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[8],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[9]}] Det[{Z[5],Z[7],Z[8],Z[9]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  - 935789/1917440 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[8],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[9]}] Det[{Z[5],Z[6],Z[8],Z[9]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  - 140717/1438080 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[8],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[9]}] Det[{Z[5],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[9],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  - 5263663/8628480 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[8],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[7]}] Det[{Z[5],Z[7],Z[8],Z[9]}] Det[{Z[6],Z[9],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  - 10861/26880 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],Z[8],Z[9]}] Det[{Z[6],Z[9],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  - 541/1680 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[9]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}])
  - 37/480 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[7],Z[8],Z[9]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[9],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  + 383/1792 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[8],Z[9]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[9]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  + 1313/10080 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[8],Z[9]}] Det[{Z[5],Z[9],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  + 1/21 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[9]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[8],Z[9]}] Det[{Z[6],Z[8],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  - 3107/40320 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[9]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}])
  + 1187/40320 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[7]}] Det[{Z[4],Z[8],A[1],B[1]}] Det[{Z[5],Z[9],A[1],B[1]}] Det[{Z[6],Z[7],Z[8],Z[9]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  - 1535/8064 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[9]}] Det[{Z[4],Z[8],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[9],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  - 3083/11520 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[9]}] Det[{Z[4],Z[8],A[1],B[1]}] Det[{Z[5],Z[7],Z[8],Z[9]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  - 1163/11520 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[9]}] Det[{Z[4],Z[8],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] Det[{Z[6],Z[9],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  + 1213/40320 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[9],A[1],B[1]}] Det[{Z[5],Z[7],Z[8],Z[9]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  + 1163/11520 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[9],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[9]}] Det[{Z[6],Z[8],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  + 2627/40320 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[7]}] Det[{Z[4],Z[9],A[1],B[1]}] Det[{Z[5],Z[6],Z[8],Z[9]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  - 29249/80640 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[5],Z[7],Z[8],Z[9]}] Det[{Z[6],Z[9],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  + 2267/8064 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],Z[8],Z[9]}] Det[{Z[5],Z[6],Z[7],Z[9]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  - 3799/10080 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[8],Z[9]}] Det[{Z[4],Z[6],Z[7],Z[9]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  + 5543/20160 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[9]}] Det[{Z[4],Z[5],Z[8],Z[9]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  - 13403/80640 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[6],Z[8],Z[9]}] Det[{Z[4],Z[5],Z[7],Z[9]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  + 37/480 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],Z[5],Z[8]}] Det[{Z[6],Z[7],Z[8],Z[9]}] Det[{Z[7],Z[9],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  - 869/20160 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[5],Z[7],Z[8],Z[9]}] Det[{Z[7],Z[9],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  + 437/1152 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[8],Z[9]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[7],Z[9],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  - 3641/26880 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[9]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}])
  - 2081/6720 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[9]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}])
  - 125/1008 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[5],Z[7],Z[9]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}])
  + 10943/16128 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[9]}] Det[{Z[4],Z[5],Z[7],Z[8]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}])
  + 1651/11520 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[9]}] Det[{Z[5],Z[7],Z[8],Z[9]}] Det[{Z[5],Z[7],A[1],B[1]}] Det[{Z[6],Z[8],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  + 36529/80640 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[9]}] Det[{Z[4],Z[7],Z[8],Z[9]}] Det[{Z[5],Z[7],A[1],B[1]}] Det[{Z[6],Z[8],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  + 3781/11520 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[8],Z[9]}] Det[{Z[4],Z[6],Z[7],Z[9]}] Det[{Z[5],Z[7],A[1],B[1]}] Det[{Z[6],Z[8],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  - 6721/80640 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[5],Z[7],Z[8],Z[9]}] Det[{Z[5],Z[7],A[1],B[1]}] Det[{Z[6],Z[9],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  - 197/1120 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],Z[8],Z[9]}] Det[{Z[5],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] Det[{Z[6],Z[9],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  - 117/1120 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[6],Z[8],Z[9]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] Det[{Z[6],Z[9],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  - 8791/40320 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[6],Z[8],Z[9]}] Det[{Z[4],Z[5],Z[6],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] Det[{Z[7],Z[9],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  - 1717/40320 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[7]}] Det[{Z[5],Z[6],Z[8],Z[9]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}])
  - 299/6720 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[9]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}])
  - 3649/20160 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[7]}] Det[{Z[4],Z[6],Z[8],Z[9]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}])
  + 497/1440 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[9]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}])
  - 5959/13440 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[7]}] Det[{Z[5],Z[8],A[1],B[1]}] Det[{Z[5],Z[9],A[1],B[1]}] Det[{Z[6],Z[7],Z[8],Z[9]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  + 2813/8064 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[9]}] Det[{Z[5],Z[8],A[1],B[1]}] Det[{Z[5],Z[9],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  - 1107/2240 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[9]}] Det[{Z[5],Z[6],Z[8],Z[9]}] Det[{Z[5],Z[8],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  + 3443/13440 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],Z[8],Z[9]}] Det[{Z[5],Z[6],Z[7],Z[9]}] Det[{Z[5],Z[8],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  + 3169/26880 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[9]}] Det[{Z[4],Z[6],Z[8],Z[9]}] Det[{Z[5],Z[8],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  - 1031/4032 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[9]}] Det[{Z[5],Z[6],Z[7],Z[9]}] Det[{Z[5],Z[8],A[1],B[1]}] Det[{Z[6],Z[8],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  - 3/7 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[9]}] Det[{Z[4],Z[5],Z[7],Z[9]}] Det[{Z[5],Z[8],A[1],B[1]}] Det[{Z[6],Z[8],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  + 16321/80640 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],Z[5],Z[7]}] Det[{Z[5],Z[8],A[1],B[1]}] Det[{Z[6],Z[7],Z[8],Z[9]}] Det[{Z[6],Z[9],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  + 1/21 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[9]}] Det[{Z[4],Z[5],Z[6],Z[8]}] Det[{Z[6],Z[8],A[1],B[1]}] Det[{Z[7],Z[9],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  + 67/2304 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[9]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}])
  - 269/1152 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[8],Z[9]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[6],Z[7],Z[8],Z[9]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  - 3179/32256 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[9]}] Det[{Z[4],Z[7],Z[8],Z[9]}] Det[{Z[5],Z[8],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  + 197/3584 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[9]}] Det[{Z[4],Z[7],Z[8],Z[9]}] Det[{Z[6],Z[8],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  - 1/6 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[7],A[1],B[1]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[4],Z[7],Z[8],Z[9]}] Det[{Z[5],Z[6],Z[8],Z[9]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  - 71/768 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[7],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[9]}] Det[{Z[4],Z[8],A[1],B[1]}] Det[{Z[5],Z[6],Z[8],Z[9]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  + 319/16128 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[7],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[9]}] Det[{Z[4],Z[6],Z[8],Z[9]}] Det[{Z[5],Z[8],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  - 1/14 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[7],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[7],Z[8],Z[9]}] Det[{Z[6],Z[9],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  + 1/42 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[7],A[1],B[1]}] Det[{Z[4],Z[5],Z[8],Z[9]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[6],Z[9],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  + 1201/10752 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[7],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[9]}] Det[{Z[4],Z[6],Z[8],Z[9]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  + 4715/32256 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[8],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[9]}] Det[{Z[4],Z[7],Z[8],Z[9]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  - 703/16128 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[8],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[9]}] Det[{Z[4],Z[6],Z[8],Z[9]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  - 97/2016 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[9]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[8],A[1],B[1]}] Det[{Z[6],Z[7],Z[8],Z[9]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  - 331/4032 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[9]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[4],Z[7],Z[8],Z[9]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  + 2167/8064 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[6],Z[8],Z[9]}] Det[{Z[4],Z[5],Z[7],Z[9]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  + 37/1152 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[5],Z[8],Z[9]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[7],Z[9],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  + 1583/8064 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[9]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}])
  - 5/192 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[5],Z[7],Z[9]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}])
  - 433/8064 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[9]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}])
  - 677/4032 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[9]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[8],Z[9]}] Det[{Z[6],Z[8],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  - 53/448 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[8],Z[9]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[9]}] Det[{Z[6],Z[8],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  - 1975/8064 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[9]}] Det[{Z[4],Z[5],Z[8],Z[9]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[6],Z[8],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  + 341/1344 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[7],Z[8],Z[9]}] Det[{Z[6],Z[9],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  + 509/8064 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[5],Z[8],Z[9]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[6],Z[9],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  + 341/1344 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[7],Z[8],Z[9]}] Det[{Z[4],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[6],Z[9],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  - 2369/8064 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[6],Z[8],Z[9]}] Det[{Z[4],Z[5],Z[6],Z[9]}] Det[{Z[4],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  - 71/448 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[8],Z[9]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[7],Z[9],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  + 5/2016 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[6],Z[7],Z[8],Z[9]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}])
  + 71/448 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[7]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[8],Z[9]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}])
  - 955/4032 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[9]}] Det[{Z[4],Z[8],A[1],B[1]}] Det[{Z[5],Z[7],Z[8],Z[9]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  + 577/2016 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[9]}] Det[{Z[4],Z[6],Z[8],Z[9]}] Det[{Z[4],Z[8],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  - 811/4032 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[7],Z[8],Z[9]}] Det[{Z[4],Z[5],Z[6],Z[9]}] Det[{Z[4],Z[8],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  - 47/2688 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[9]}] Det[{Z[4],Z[5],Z[7],Z[9]}] Det[{Z[4],Z[8],A[1],B[1]}] Det[{Z[6],Z[8],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  - 239/8064 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[9]}] Det[{Z[4],Z[8],A[1],B[1]}] Det[{Z[6],Z[9],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  + 341/2688 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[9]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[8],A[1],B[1]}] Det[{Z[6],Z[9],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  + 1919/8064 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[9]}] Det[{Z[4],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[8],A[1],B[1]}] Det[{Z[7],Z[9],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  + 319/8064 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[6],Z[8],Z[9]}] Det[{Z[4],Z[5],Z[6],Z[7]}] Det[{Z[4],Z[8],A[1],B[1]}] Det[{Z[7],Z[9],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  + 521/4032 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[4],Z[9],A[1],B[1]}] Det[{Z[5],Z[7],Z[8],Z[9]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  + 23/504 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[4],Z[9],A[1],B[1]}] Det[{Z[5],Z[6],Z[8],Z[9]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  + 69/896 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[5],Z[7]}] Det[{Z[4],Z[9],A[1],B[1]}] Det[{Z[6],Z[7],Z[8],Z[9]}] Det[{Z[6],Z[8],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  - 1301/8064 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[7]}] Det[{Z[4],Z[9],A[1],B[1]}] Det[{Z[5],Z[7],Z[8],Z[9]}] Det[{Z[6],Z[8],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  + 71/448 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[9]}] Det[{Z[4],Z[9],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  + 1/42 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[9]}] Det[{Z[4],Z[7],Z[8],Z[9]}] Det[{Z[5],Z[8],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  + 5/42 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[5],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[9]}] Det[{Z[6],Z[8],A[1],B[1]}] Det[{Z[7],Z[9],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  - 1/42 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[4],Z[5],Z[7],Z[9]}] Det[{Z[6],Z[8],A[1],B[1]}] Det[{Z[7],Z[9],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  - 1/14 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[9]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[6],Z[8],A[1],B[1]}] Det[{Z[7],Z[9],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  - 1/42 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[5],Z[9]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[6],Z[9],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  + 1/28 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[4],Z[6],Z[7],Z[9]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}])
  + 1/14 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[6],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[9]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[4],Z[8],A[1],B[1]}] Det[{Z[5],Z[7],Z[8],Z[9]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  - 1/14 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[6],A[1],B[1]}] Det[{Z[3],Z[7],Z[8],Z[9]}] Det[{Z[4],Z[5],Z[6],Z[9]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[8],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  + 2/21 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[6],A[1],B[1]}] Det[{Z[3],Z[4],Z[5],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[9],A[1],B[1]}] Det[{Z[6],Z[7],Z[8],Z[9]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  - 2/21 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[6],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[8],Z[9]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[9],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  - 1/28 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[6],A[1],B[1]}] Det[{Z[3],Z[4],Z[5],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[9]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}])
  + 1/14 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[6],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[5],Z[6],Z[9]}] Det[{Z[4],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}])
  - 1/14 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[6],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[9]}] Det[{Z[4],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}])
  + 1/42 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[6],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[9]}] Det[{Z[4],Z[8],A[1],B[1]}] Det[{Z[5],Z[6],Z[8],Z[9]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  - 1/42 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[6],A[1],B[1]}] Det[{Z[3],Z[5],Z[8],Z[9]}] Det[{Z[4],Z[6],Z[7],Z[9]}] Det[{Z[4],Z[8],A[1],B[1]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  + 1/42 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[6],A[1],B[1]}] Det[{Z[3],Z[5],Z[8],Z[9]}] Det[{Z[4],Z[5],Z[7],Z[9]}] Det[{Z[4],Z[8],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  + 2/21 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[6],A[1],B[1]}] Det[{Z[3],Z[5],Z[8],Z[9]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[9],A[1],B[1]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  - 1/14 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[6],A[1],B[1]}] Det[{Z[3],Z[4],Z[5],Z[7]}] Det[{Z[4],Z[6],Z[8],Z[9]}] Det[{Z[5],Z[8],A[1],B[1]}] Det[{Z[7],Z[9],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  - 1/28 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[7],Z[9]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[8],A[1],B[1]}] Det[{Z[6],Z[7],Z[8],Z[9]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  - 1/84 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[6],Z[7]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[7],Z[8],Z[9]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}])
  - 1/84 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[6],Z[8],Z[9]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[9]}] Det[{Z[5],Z[8],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  + 1/84 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[7],Z[9]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[8],Z[9]}] Det[{Z[6],Z[8],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  - 1/84 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[7],Z[8],Z[9]}] Det[{Z[6],Z[9],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  + 1/42 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[6],Z[9]}] Det[{Z[4],Z[8],A[1],B[1]}] Det[{Z[5],Z[7],Z[8],Z[9]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  - 1/84 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[8],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[9]}] Det[{Z[6],Z[9],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  - 1/84 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[6],Z[7]}] Det[{Z[4],Z[8],A[1],B[1]}] Det[{Z[5],Z[6],Z[8],Z[9]}] Det[{Z[7],Z[9],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  - 1/84 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[9],A[1],B[1]}] Det[{Z[5],Z[7],A[1],B[1]}] Det[{Z[6],Z[7],Z[8],Z[9]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  + 1/84 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[7],Z[9]}] Det[{Z[4],Z[9],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] Det[{Z[6],Z[8],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  + 1/21 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[7],Z[8]}] Det[{Z[5],Z[9],A[1],B[1]}] Det[{Z[6],Z[7],Z[8],Z[9]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  - 1/42 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[7],Z[8]}] Det[{Z[5],Z[7],Z[8],Z[9]}] Det[{Z[6],Z[9],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  + 1/28 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[6],Z[9]}] Det[{Z[5],Z[7],Z[8],Z[9]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  - 5/42 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[8],Z[9]}] Det[{Z[4],Z[6],Z[7],Z[9]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  + 1/14 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[6],Z[7],Z[9]}] Det[{Z[4],Z[5],Z[8],Z[9]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  + 1/21 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[6],Z[8],Z[9]}] Det[{Z[4],Z[5],Z[7],Z[9]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  + 1/28 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[7],Z[8],Z[9]}] Det[{Z[7],Z[9],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  - 11/84 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[8],Z[9]}] Det[{Z[7],Z[9],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  - 1/28 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[6],Z[8],Z[9]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[7],Z[9],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  + 11/84 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[9]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}])
  + 1/28 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[7],Z[9]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}])
  - 1/6 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[7],Z[8],Z[9]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[6],Z[9],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  - 1/6 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[7],Z[9]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[4],Z[8],A[1],B[1]}] Det[{Z[6],Z[7],Z[8],Z[9]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  + 1/6 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[6],Z[7],Z[9]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[4],Z[7],Z[8],Z[9]}] Det[{Z[5],Z[8],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  - 1/12 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[5],Z[9]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],Z[8],Z[9]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  - 1/12 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[6],Z[9]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[7],Z[8],Z[9]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  - 1/12 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[8],Z[9]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[9]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  - 1/12 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[6],Z[8],Z[9]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[9]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  - 1/6 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[5],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],Z[8],Z[9]}] Det[{Z[7],Z[9],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  + 1/6 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[8],Z[9]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[7],Z[9],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}] Det[{Z[8],Z[9],A[1],B[1]}])
  + 1/6 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[7],Z[8]}] Det[{Z[3],Z[6],Z[7],Z[9]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[9],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}])


==> anc/nmhv_5pt_L1.txt <==
# N=4 sYM NMHV amplitude integrand: 5 points, 1 loop.
# 2 terms. Each stands for the sum over its images under the dihedral relabelings of the external legs and
# the permutations of the loop labels, one term per group element.
# R[a,b,c,d,e] is the R-invariant defined in README.txt.
# Variables, normalization and sign convention: README.txt.
# Fixed uniquely by the conditions of the paper.

I = 
  + 1/5 * R[1,2,3,4,5] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}])
  + 1/10 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}])


==> anc/nmhv_5pt_L2.txt <==
# N=4 sYM NMHV amplitude integrand: 5 points, 2 loops.
# 2 terms. Each stands for the sum over its images under the dihedral relabelings of the external legs and
# the permutations of the loop labels, one term per group element.
# R[a,b,c,d,e] is the R-invariant defined in README.txt.
# Variables, normalization and sign convention: README.txt.
# Fixed uniquely by the conditions of the paper.

I = 
  + 1/2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])
  + 1/2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}])


==> anc/nmhv_5pt_L3.txt <==
# N=4 sYM NMHV amplitude integrand: 5 points, 3 loops.
# 13 terms. Each stands for the sum over its images under the dihedral relabelings of the external legs and
# the permutations of the loop labels, one term per group element.
# R[a,b,c,d,e] is the R-invariant defined in README.txt.
# Variables, normalization and sign convention: README.txt.
# Fixed uniquely by the conditions of the paper.

I = 
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  + 1/2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  + 1/2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  + 1/2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  + 1/2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  + 3/2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[5],A[3],B[3]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[3],Z[5],A[3],B[3]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  + 1/2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[4],Z[5],A[3],B[3]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  + 1/2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  + 1/2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[3],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[3],Z[5],A[3],B[3]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[5],A[3],B[3]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}])


==> anc/nmhv_5pt_L4.txt <==
# N=4 sYM NMHV amplitude integrand: 5 points, 4 loops.
# 56 terms. Each stands for the sum over its images under the dihedral relabelings of the external legs and
# the permutations of the loop labels, one term per group element.
# R[a,b,c,d,e] is the R-invariant defined in README.txt.
# Variables, normalization and sign convention: README.txt.
# Fixed uniquely by the conditions of the paper.

I = 
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[3],B[3],A[4],B[4]}])
  + 1/2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[3],B[3],A[4],B[4]}])
  - 1/2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[3],B[3],A[4],B[4]}])
  + 1/2 * R[1,2,3,4,5] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[3],B[3],A[4],B[4]}])
  + 1/2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[3],B[3],A[4],B[4]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[3],B[3],A[4],B[4]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[3],B[3],A[4],B[4]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[4],B[4]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],A[4],B[4]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  + 1/2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],A[4],B[4]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  + 1/2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[4],B[4]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[2],B[2]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[4],B[4]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[4],B[4]}] Det[{Z[2],Z[4],A[4],B[4]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  + 1/2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],A[1],B[1]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  + 1/2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{A[1],B[1],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  + 1/2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{A[1],B[1],A[2],B[2]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],A[1],B[1]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[1],B[1]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  + 2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  - 2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],A[3],B[3]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  - 1/2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{A[1],B[1],A[2],B[2]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  + 1/2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{A[1],B[1],A[2],B[2]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[2],B[2]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],A[1],B[1]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  + 1/2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[1],B[1]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  + 1/2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  + 1/2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[3],Z[4],A[4],B[4]}] / (Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[3],A[4],B[4]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] / (Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[4],A[4],B[4]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[3],Z[4],A[4],B[4]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[4],B[4]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],A[3],B[3]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],A[4],B[4]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[3],Z[4],A[4],B[4]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])
  + 1/2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],A[4],B[4]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],A[3],B[3]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}])


==> anc/nmhv_5pt_L5.txt <==
# N=4 sYM NMHV amplitude integrand: 5 points, 5 loops.
# 688 terms. Each stands for the sum over its images under the dihedral relabelings of the external legs and
# the permutations of the loop labels, one term per group element.
# R[a,b,c,d,e] is the R-invariant defined in README.txt.
# Variables, normalization and sign convention: README.txt.
# Fixed uniquely by the conditions of the paper.

I = 
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[1],Z[5],A[4],B[4]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}])
  - 1/2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{Z[4],Z[5],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}])
  + 1/2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{Z[4],Z[5],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}])
  + 1/2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{Z[4],Z[5],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}])
  - 1/2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{Z[4],Z[5],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{Z[4],Z[5],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[4],B[4]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{Z[4],Z[5],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],A[4],B[4]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],A[4],B[4]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1/2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],A[4],B[4]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],A[5],B[5]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[2],Z[4],A[4],B[4]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[2],Z[3],A[5],B[5]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1/2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[2],Z[3],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],A[5],B[5]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1/2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1/2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[5],B[5]}] Det[{Z[2],Z[4],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[3],B[3]}] Det[{Z[2],Z[4],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],A[5],B[5]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[1],Z[5],A[4],B[4]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1/2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[1],Z[5],A[4],B[4]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1/2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[1],Z[5],A[4],B[4]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[1],Z[5],A[4],B[4]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],A[4],B[4]}] Det[{Z[1],Z[3],A[5],B[5]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[1],Z[5],A[4],B[4]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1/2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],A[4],B[4]}] Det[{Z[1],Z[3],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[1],Z[5],A[4],B[4]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1/2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],A[4],B[4]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[1],Z[5],A[4],B[4]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[5],B[5]}] Det[{Z[3],Z[4],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[5],B[5]}] Det[{Z[2],Z[4],A[5],B[5]}] Det[{Z[3],Z[4],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[4],B[4]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1/2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],A[4],B[4]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],A[4],B[4]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1/2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],A[4],B[4]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[4],A[4],B[4]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],A[4],B[4]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[3],A[4],B[4]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],A[4],B[4]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[5],A[4],B[4]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{Z[4],Z[5],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[2],B[2]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[1],B[1]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 4 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[2],B[2]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[2],Z[4],A[4],B[4]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[4],B[4]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[3],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[3],B[3]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[4],B[4]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],A[4],B[4]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[4],B[4]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[2],Z[4],A[5],B[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[5],B[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[2],Z[3],A[3],B[3]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[4],B[4]}] Det[{Z[2],Z[4],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[4],B[4]}] Det[{Z[3],Z[4],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[3],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[4],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1/2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{A[2],B[2],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{A[2],B[2],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1/2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{A[2],B[2],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[3],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[3],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[1],Z[3],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[4],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[3],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{A[2],B[2],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[3],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[3],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[3],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[3],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[5],B[5]}] Det[{Z[3],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[1],Z[3],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[4],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[2],Z[3],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[1],Z[3],A[5],B[5]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[5],B[5]}] Det[{A[2],B[2],A[5],B[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[5],B[5]}] Det[{Z[2],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[4],B[4]}] Det[{Z[2],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[4],B[4]}] Det[{Z[2],Z[4],A[5],B[5]}] Det[{Z[2],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[5],B[5]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1/2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[1],B[1]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1/2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[5],B[5]}] / (Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[4],A[5],B[5]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1/2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],A[5],B[5]}] Det[{Z[1],Z[3],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 3/2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],A[5],B[5]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],A[5],B[5]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1/2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[5],B[5]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],A[5],B[5]}] Det[{Z[2],Z[3],A[5],B[5]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1/2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],A[5],B[5]}] Det[{Z[2],Z[4],A[5],B[5]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],A[5],B[5]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[3],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],A[5],B[5]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[3],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[5],B[5]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1/2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],A[5],B[5]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[1],Z[5],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[5],B[5]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[1],Z[5],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[5],B[5]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[5],B[5]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 3/5 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],A[2],B[2]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[4],B[4],A[5],B[5]}])
  + 2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[4],A[1],B[1]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[4],B[4],A[5],B[5]}])
  + 3/2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[4],B[4],A[5],B[5]}])
  - 2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],A[1],B[1]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1/2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[1],B[1]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1/2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[4],B[4],A[5],B[5]}])
  - 2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],A[2],B[2]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[2],B[2]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[2],Z[4],A[2],B[2]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[4],B[4]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[4],B[4]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],A[4],B[4]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[3],A[4],B[4]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[4],B[4],A[5],B[5]}])
  - 2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[4],A[4],B[4]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],A[4],B[4]}] Det[{Z[2],Z[3],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[4],B[4],A[5],B[5]}])
  + 2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[2],Z[3],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],A[4],B[4]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],A[4],B[4]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[4],B[4]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[2],Z[4],A[1],B[1]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[4],B[4],A[5],B[5]}])
  - 2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[3],A[4],B[4]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[4],B[4]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],A[4],B[4]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[5],B[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],A[5],B[5]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[1],B[1]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1/2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 3 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[1],B[1]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[4],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 4 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],A[1],B[1]}] / (Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 3 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 3 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 3 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[2],B[2]}] / (Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 4 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[2],Z[3],A[1],B[1]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 3 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[2],Z[4],A[1],B[1]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[1],B[1]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1/2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{A[1],B[1],A[2],B[2]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[2],B[2]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],A[1],B[1]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 4 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[3],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[2],B[2]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 3/2 * R[1,2,3,4,5] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 3/2 * R[1,2,3,4,5] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[2],Z[3],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1/2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[1],B[1]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[2],B[2]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[3],B[3]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[3],B[3]}] Det[{A[1],B[1],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[3],B[3]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1/2 * R[1,2,3,4,5] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[3],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],A[3],B[3]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1/2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],A[4],B[4]}] Det[{Z[2],Z[3],A[3],B[3]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1/2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[2],Z[3],A[3],B[3]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[5],A[4],B[4]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[5],A[4],B[4]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[3],B[3]}] Det[{Z[3],Z[5],A[4],B[4]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[5],A[4],B[4]}] Det[{Z[3],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[5],A[4],B[4]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[3],B[3]}] Det[{Z[2],Z[5],A[4],B[4]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[5],A[4],B[4]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 3/2 * R[1,2,3,4,5] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[3],Z[4],A[4],B[4]}] / (Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1/2 * R[1,2,3,4,5] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1/2 * R[1,2,3,4,5] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[4],B[4]}] / (Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1/2 * R[1,2,3,4,5] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[4],A[4],B[4]}] / (Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1/2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] / (Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 3/2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] / (Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[3],B[3]}] Det[{Z[2],Z[4],A[4],B[4]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],A[5],B[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[2],Z[3],A[5],B[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 3 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],A[5],B[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[3],Z[4],A[5],B[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],A[5],B[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[5],B[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],A[5],B[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],A[1],B[1]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],A[1],B[1]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],A[5],B[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[5],B[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 5/2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[3],Z[4],A[5],B[5]}] / (Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 3 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[5],B[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 3 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],A[5],B[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[5],B[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[3],Z[4],A[5],B[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],A[5],B[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{Z[2],Z[4],A[5],B[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[5],B[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1/2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{A[1],B[1],A[2],B[2]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1/2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[2],B[2]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 3 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],A[5],B[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[3],Z[4],A[5],B[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[1],Z[3],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[5],B[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[4],A[5],B[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[2],Z[3],A[3],B[3]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[3],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[3],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[3],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],A[5],B[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],A[4],B[4]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],A[5],B[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],A[5],B[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 3 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[2],Z[4],A[4],B[4]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[3],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],A[1],B[1]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[5],B[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[5],B[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],A[4],B[4]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[5],B[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 3 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[5],B[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[2],Z[4],A[1],B[1]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1/2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1/2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[3],Z[4],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[3],A[4],B[4]}] Det[{Z[2],Z[3],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[2],Z[3],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[4],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[4],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[5],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[3],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[5],B[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[5],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[3],Z[5],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],A[5],B[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[5],B[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[3],Z[4],A[5],B[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[5],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[1],B[1]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[5],B[5]}] Det[{Z[2],Z[5],A[1],B[1]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[5],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 3 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[3],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[5],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[4],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{A[1],B[1],A[2],B[2]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[2],B[2]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[2],B[2]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[5],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{Z[2],Z[5],A[5],B[5]}] Det[{A[1],B[1],A[2],B[2]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{Z[3],Z[5],A[5],B[5]}] Det[{A[1],B[1],A[2],B[2]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[5],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[3],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[1],Z[5],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[5],A[5],B[5]}] Det[{Z[2],Z[3],A[3],B[3]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[5],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{A[1],B[1],A[3],B[3]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[5],A[5],B[5]}] Det[{A[1],B[1],A[3],B[3]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[3],Z[5],A[5],B[5]}] Det[{A[1],B[1],A[3],B[3]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[5],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[5],A[3],B[3]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 3 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[5],A[3],B[3]}] Det[{Z[2],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[5],A[3],B[3]}] Det[{Z[3],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[4],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[4],A[5],B[5]}] Det[{Z[2],Z[5],A[3],B[3]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[5],A[5],B[5]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[2],Z[5],A[3],B[3]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 3 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[5],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[3],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[5],A[5],B[5]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[5],A[5],B[5]}] Det[{Z[2],Z[3],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[1],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[1],Z[5],A[5],B[5]}] Det[{Z[2],Z[4],A[1],B[1]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[5],A[5],B[5]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[5],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[5],A[1],B[1]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[2],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],A[5],B[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],A[5],B[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[2],Z[4],A[5],B[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[2],Z[4],A[1],B[1]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[5],B[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[3],Z[4],A[5],B[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],A[4],B[4]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],A[4],B[4]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[3],Z[4],A[5],B[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],A[5],B[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[5],B[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[3],Z[4],A[5],B[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{A[2],B[2],A[4],B[4]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[5],B[5]}] Det[{A[2],B[2],A[4],B[4]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 2 * R[1,2,3,4,5] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[1],Z[5],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 3 * R[1,2,3,4,5] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[3],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 3 * R[1,2,3,4,5] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[5],B[5]}] Det[{Z[2],Z[5],A[4],B[4]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[5],B[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 2 * R[1,2,3,4,5] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 3 * R[1,2,3,4,5] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[1],Z[5],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 4 * R[1,2,3,4,5] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{Z[2],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{Z[3],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 3 * R[1,2,3,4,5] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[5],A[4],B[4]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{Z[2],Z[4],A[5],B[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[3],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[3],Z[4],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[3],A[4],B[4]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],A[4],B[4]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[3],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],A[4],B[4]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],A[4],B[4]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[4],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[1],Z[5],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[5],B[5]}] Det[{Z[2],Z[5],A[4],B[4]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 2 * R[1,2,3,4,5] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[1],Z[5],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 3 * R[1,2,3,4,5] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[3],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[5],B[5]}] Det[{Z[2],Z[5],A[4],B[4]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 2 * R[1,2,3,4,5] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[1],Z[5],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[1],B[1]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 3 * R[1,2,3,4,5] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[2],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[5],A[4],B[4]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[2],Z[4],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[5],B[5]}] Det[{Z[2],Z[5],A[1],B[1]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[3],Z[5],A[1],B[1]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[5],B[5]}] Det[{Z[3],Z[5],A[1],B[1]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{A[2],B[2],A[4],B[4]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[2],Z[5],A[4],B[4]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[5],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[2],B[2]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[5],A[4],B[4]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[2],Z[4],A[2],B[2]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{A[1],B[1],A[2],B[2]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[2],B[2]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{A[1],B[1],A[2],B[2]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[5],B[5]}] Det[{A[2],B[2],A[4],B[4]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[5],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[2],B[2]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{Z[2],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{Z[3],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{A[2],B[2],A[4],B[4]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[5],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[1],B[1]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[2],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[4],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],A[4],B[4]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[4],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[3],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[1],Z[5],A[4],B[4]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[5],A[4],B[4]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[5],B[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[1],Z[3],A[4],B[4]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[4],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[1],Z[5],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[1],Z[5],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],A[4],B[4]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[1],Z[5],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],A[4],B[4]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[1],Z[5],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],A[3],B[3]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[5],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[1],Z[5],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[3],A[4],B[4]}] Det[{Z[1],Z[5],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[1],Z[5],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[3],A[5],B[5]}] Det[{Z[1],Z[5],A[4],B[4]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[1],Z[5],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{A[1],B[1],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],A[4],B[4]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{A[1],B[1],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{A[1],B[1],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[4],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[1],Z[5],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[4],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[1],Z[5],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[4],B[4]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[5],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 3 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[3],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],A[4],B[4]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[3],A[4],B[4]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[3],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[3],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[3],A[5],B[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[5],A[4],B[4]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[5],A[4],B[4]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[5],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],A[4],B[4]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[3],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[1],Z[3],A[4],B[4]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[5],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],A[4],B[4]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[5],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[2],Z[4],A[4],B[4]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[2],Z[4],A[4],B[4]}] Det[{Z[2],Z[4],A[4],B[4]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[2],Z[4],A[4],B[4]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[2],Z[4],A[1],B[1]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[4],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[4],B[4]}] Det[{Z[2],Z[4],A[4],B[4]}] Det[{Z[3],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[4],B[4]}] Det[{Z[2],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[5],B[5]}] Det[{Z[2],Z[5],A[4],B[4]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[2],Z[4],A[4],B[4]}] Det[{Z[2],Z[5],A[4],B[4]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[4],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[5],A[4],B[4]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[5],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],A[4],B[4]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],A[4],B[4]}] Det[{Z[2],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],A[4],B[4]}] Det[{Z[3],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[2],Z[5],A[4],B[4]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[5],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[2],B[2]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[5],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[3],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],A[4],B[4]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[5],A[4],B[4]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[4],B[4]}] Det[{Z[2],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[4],B[4]}] Det[{Z[3],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[2],Z[5],A[4],B[4]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[5],A[5],B[5]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[4],A[4],B[4]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[5],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[3],A[4],B[4]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[4],B[4]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[2],Z[3],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[4],B[4]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[5],B[5]}] Det[{Z[3],Z[4],A[5],B[5]}] / (Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1/2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{Z[3],Z[4],A[5],B[5]}] / (Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[5],B[5]}] Det[{Z[2],Z[4],A[5],B[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],A[5],B[5]}] Det[{Z[2],Z[4],A[5],B[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],A[5],B[5]}] Det[{Z[3],Z[4],A[5],B[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[3],A[5],B[5]}] Det[{Z[1],Z[3],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[3],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[3],Z[4],A[5],B[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[5],B[5]}] Det[{Z[3],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[4],Z[5],A[5],B[5]}] Det[{Z[4],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[5],A[5],B[5]}] Det[{Z[4],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{Z[2],Z[5],A[5],B[5]}] Det[{Z[4],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{Z[3],Z[5],A[5],B[5]}] Det[{Z[4],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 2 * R[1,2,3,4,5] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 2 * R[1,2,3,4,5] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[5],B[5]}] Det[{Z[2],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[5],B[5]}] Det[{Z[3],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[5],A[5],B[5]}] Det[{A[1],B[1],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1/2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[5],B[5]}] Det[{Z[2],Z[5],A[5],B[5]}] Det[{A[1],B[1],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1/2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[4],Z[5],A[5],B[5]}] Det[{Z[4],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[5],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{Z[2],Z[5],A[5],B[5]}] Det[{Z[4],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{Z[3],Z[5],A[5],B[5]}] Det[{Z[4],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[3],A[5],B[5]}] Det[{Z[1],Z[5],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[3],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[3],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[3],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{Z[3],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[4],A[5],B[5]}] Det[{Z[2],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],A[5],B[5]}] Det[{Z[1],Z[5],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],A[3],B[3]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],A[5],B[5]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 3 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[5],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[4],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[5],A[5],B[5]}] Det[{Z[4],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[3],Z[5],A[5],B[5]}] Det[{Z[4],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[5],A[5],B[5]}] Det[{Z[1],Z[5],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[5],A[5],B[5]}] Det[{Z[2],Z[4],A[3],B[3]}] Det[{Z[2],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[5],A[5],B[5]}] Det[{Z[2],Z[4],A[3],B[3]}] Det[{Z[3],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[5],B[5]}] Det[{Z[2],Z[5],A[5],B[5]}] Det[{A[1],B[1],A[3],B[3]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[5],B[5]}] Det[{Z[3],Z[5],A[5],B[5]}] Det[{A[1],B[1],A[3],B[3]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[5],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[4],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[5],A[5],B[5]}] Det[{Z[4],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[3],Z[5],A[5],B[5]}] Det[{Z[4],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[5],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[4],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[5],A[5],B[5]}] Det[{Z[4],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[5],A[5],B[5]}] Det[{Z[1],Z[5],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[5],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[3],B[3]}] Det[{Z[3],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[3],B[3]}] Det[{Z[2],Z[5],A[5],B[5]}] Det[{Z[2],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[3],B[3]}] Det[{Z[2],Z[5],A[5],B[5]}] Det[{Z[3],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[3],B[3]}] Det[{Z[3],Z[5],A[5],B[5]}] Det[{Z[3],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[5],A[5],B[5]}] Det[{Z[4],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[5],A[5],B[5]}] Det[{Z[4],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[5],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[3],B[3]}] Det[{Z[2],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[3],B[3]}] Det[{Z[2],Z[5],A[5],B[5]}] Det[{Z[3],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[5],A[5],B[5]}] Det[{Z[3],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[5],A[5],B[5]}] Det[{Z[2],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[5],A[5],B[5]}] Det[{Z[2],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[5],A[5],B[5]}] Det[{Z[3],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[3],A[4],B[4]}] Det[{Z[1],Z[3],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[4],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[3],A[4],B[4]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[3],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[3],A[4],B[4]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{Z[3],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[3],A[5],B[5]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[3],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[4],A[4],B[4]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{Z[3],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1/2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[4],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{Z[3],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[1],Z[3],A[4],B[4]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[4],B[4]}] Det[{Z[3],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],A[5],B[5]}] Det[{Z[1],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[1],Z[5],A[4],B[4]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[1],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[1],Z[5],A[4],B[4]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],A[5],B[5]}] Det[{Z[1],Z[5],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[1],Z[5],A[4],B[4]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[1],Z[5],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[1],Z[5],A[4],B[4]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[2],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[1],Z[5],A[4],B[4]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[5],A[5],B[5]}] Det[{Z[1],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[1],Z[5],A[4],B[4]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[5],A[5],B[5]}] Det[{Z[1],Z[5],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[1],Z[5],A[4],B[4]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[5],A[5],B[5]}] Det[{Z[1],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[1],Z[5],A[4],B[4]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[3],A[5],B[5]}] Det[{Z[3],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[1],Z[5],A[4],B[4]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[3],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[1],Z[5],A[4],B[4]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],A[5],B[5]}] Det[{Z[1],Z[5],A[5],B[5]}] Det[{Z[2],Z[3],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[1],Z[5],A[4],B[4]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[1],Z[5],A[5],B[5]}] Det[{Z[2],Z[3],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[1],Z[5],A[4],B[4]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[5],A[5],B[5]}] Det[{Z[1],Z[5],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[1],Z[5],A[4],B[4]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[5],A[5],B[5]}] Det[{Z[2],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[1],Z[5],A[4],B[4]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[5],A[5],B[5]}] Det[{Z[3],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[1],Z[5],A[4],B[4]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[5],A[5],B[5]}] Det[{Z[1],Z[5],A[5],B[5]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[1],Z[5],A[4],B[4]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[5],A[5],B[5]}] Det[{Z[1],Z[5],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[1],Z[5],A[4],B[4]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[5],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[1],Z[5],A[4],B[4]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[5],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[3],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[1],Z[5],A[4],B[4]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[5],A[5],B[5]}] Det[{Z[3],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[1],Z[5],A[4],B[4]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[5],A[5],B[5]}] Det[{Z[1],Z[5],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[1],Z[5],A[4],B[4]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[5],A[5],B[5]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[1],Z[5],A[4],B[4]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[5],A[5],B[5]}] Det[{Z[1],Z[5],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[1],Z[5],A[4],B[4]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[5],A[5],B[5]}] Det[{Z[2],Z[4],A[3],B[3]}] Det[{Z[2],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[1],Z[5],A[4],B[4]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[5],A[5],B[5]}] Det[{Z[2],Z[4],A[3],B[3]}] Det[{Z[3],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[1],Z[5],A[4],B[4]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[5],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[1],Z[5],A[4],B[4]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[5],A[5],B[5]}] Det[{Z[3],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[1],Z[5],A[4],B[4]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[5],A[5],B[5]}] Det[{Z[2],Z[4],A[3],B[3]}] Det[{Z[2],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[1],Z[5],A[4],B[4]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[5],A[5],B[5]}] Det[{Z[3],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[1],Z[5],A[4],B[4]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[5],A[5],B[5]}] Det[{Z[2],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[1],Z[5],A[4],B[4]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],A[4],B[4]}] Det[{Z[1],Z[3],A[4],B[4]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[1],Z[5],A[4],B[4]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1/2 * R[1,2,3,4,5] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[4],Z[5],A[5],B[5]}] Det[{Z[4],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[5],B[5]}] Det[{Z[4],Z[5],A[5],B[5]}] Det[{Z[4],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[5],B[5]}] Det[{Z[2],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[5],B[5]}] Det[{Z[4],Z[5],A[5],B[5]}] Det[{Z[4],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[5],A[5],B[5]}] Det[{Z[4],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[5],B[5]}] Det[{Z[2],Z[5],A[5],B[5]}] Det[{Z[4],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[4],Z[5],A[5],B[5]}] Det[{Z[4],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[1],Z[5],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{Z[2],Z[5],A[5],B[5]}] Det[{Z[4],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1/2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],A[5],B[5]}] Det[{Z[1],Z[3],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[4],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1/2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],A[5],B[5]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[1],Z[5],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1/2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],A[5],B[5]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1/2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[1],Z[5],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[4],Z[5],A[5],B[5]}] Det[{Z[4],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[1],Z[5],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[4],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[5],A[5],B[5]}] Det[{Z[4],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],A[5],B[5]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[5],A[5],B[5]}] Det[{Z[4],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[1],Z[5],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[4],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[1],Z[5],A[5],B[5]}] Det[{Z[1],Z[5],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[1],Z[5],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[3],B[3]}] Det[{Z[2],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[4],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1/2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],A[5],B[5]}] Det[{Z[1],Z[5],A[5],B[5]}] Det[{Z[1],Z[5],A[5],B[5]}] Det[{Z[2],Z[5],A[5],B[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[1],Z[5],A[4],B[4]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[5],B[5]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1/2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[4],A[5],B[5]}] Det[{Z[1],Z[5],A[5],B[5]}] Det[{Z[1],Z[5],A[5],B[5]}] Det[{Z[1],Z[5],A[5],B[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[5],B[5]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[1],Z[5],A[4],B[4]}] Det[{Z[2],Z[3],A[5],B[5]}] Det[{Z[3],Z[4],A[5],B[5]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[5],B[5]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[4],B[4]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{A[1],B[1],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{A[1],B[1],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{A[1],B[1],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1/2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1/2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{A[1],B[1],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{A[1],B[1],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[5],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{A[1],B[1],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[3],B[3]}] Det[{A[1],B[1],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{A[1],B[1],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 2 * R[1,2,3,4,5] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1/2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1/2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[5],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[5],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1/2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{A[1],B[1],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[4],A[3],B[3]}] Det[{A[1],B[1],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1/2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{A[3],B[3],A[4],B[4]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1/2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{A[3],B[3],A[4],B[4]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1/2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[3],B[3],A[4],B[4]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[3],Z[4],A[4],B[4]}] Det[{A[1],B[1],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[5],A[4],B[4]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{A[1],B[1],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[3],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[5],A[4],B[4]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{A[1],B[1],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[5],A[4],B[4]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[3],B[3]}] Det[{A[1],B[1],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[3],B[3]}] Det[{Z[3],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[2],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[3],B[3]}] Det[{Z[2],Z[5],A[4],B[4]}] Det[{A[1],B[1],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1/2 * R[1,2,3,4,5] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[5],A[2],B[2]}] Det[{A[3],B[3],A[4],B[4]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[3],Z[5],A[2],B[2]}] Det[{A[3],B[3],A[4],B[4]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1/2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[5],A[2],B[2]}] Det[{A[3],B[3],A[4],B[4]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1/2 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[5],A[2],B[2]}] Det[{A[3],B[3],A[4],B[4]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  - 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[2],Z[5],A[2],B[2]}] Det[{A[3],B[3],A[4],B[4]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])
  + 1 * R[1,2,3,4,5] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],A[2],B[2]}] Det[{A[3],B[3],A[4],B[4]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[4],B[4]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[4],B[4]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[1],B[1],A[4],B[4]}] Det[{A[1],B[1],A[5],B[5]}] Det[{A[2],B[2],A[3],B[3]}] Det[{A[2],B[2],A[4],B[4]}] Det[{A[2],B[2],A[5],B[5]}] Det[{A[3],B[3],A[5],B[5]}] Det[{A[4],B[4],A[5],B[5]}])


==> anc/nmhv_6pt_L1.txt <==
# N=4 sYM NMHV amplitude integrand: 6 points, 1 loop.
# 15 terms. Each stands for the sum over its images under the dihedral relabelings of the external legs and
# the permutations of the loop labels, one term per group element.
# R[a,b,c,d,e] is the R-invariant defined in README.txt.
# Variables, normalization and sign convention: README.txt.
# Fixed uniquely by the conditions of the paper.

I = 
  - 1/6 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}]) R[2,3,4,5,6]
  - 1/3 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}]) R[1,2,3,5,6]
  + 1/3 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}]) R[2,3,4,5,6]
  - 1/6 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}]) R[1,3,4,5,6]
  + 1/6 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}]) R[1,2,3,5,6]
  + 1/6 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}]) R[1,2,3,4,6]
  - 1/3 * Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}]) R[2,3,4,5,6]
  + 1/6 * Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}]) R[1,3,4,5,6]
  - 1/6 * Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}]) R[1,2,3,5,6]
  - 1/6 * Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}]) R[1,2,3,4,6]
  + 1/2 * Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],Z[4],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}]) R[2,3,4,5,6]
  - 1/2 * Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}]) R[2,3,4,5,6]
  + 1/2 * Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}]) R[2,3,4,5,6]
  - 1/6 * Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}]) R[1,3,4,5,6]
  + 1/6 * Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}]) R[1,2,3,4,6]


==> anc/nmhv_6pt_L2.txt <==
# N=4 sYM NMHV amplitude integrand: 6 points, 2 loops.
# 96 terms. Each stands for the sum over its images under the dihedral relabelings of the external legs and
# the permutations of the loop labels, one term per group element.
# R[a,b,c,d,e] is the R-invariant defined in README.txt.
# Variables, normalization and sign convention: README.txt.
# Fixed uniquely by the conditions of the paper.

I = 
  - 1/4 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}]) R[2,3,4,5,6]
  - 7/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}]) R[1,3,4,5,6]
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}]) R[1,2,3,4,6]
  + 1/4 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}]) R[2,3,4,5,6]
  + 3 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}]) R[1,3,4,5,6]
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}]) R[1,3,4,5,6]
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}]) R[1,2,4,5,6]
  - 1 * Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}]) R[1,2,4,5,6]
  + 1 * Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}]) R[1,2,3,5,6]
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}]) R[1,2,3,4,6]
  - 1/2 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}]) R[1,3,4,5,6]
  - 1/2 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}]) R[1,2,3,4,6]
  - 1 * Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}]) R[1,3,4,5,6]
  - 3/2 * Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}]) R[1,2,3,4,6]
  - 1 * Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}]) R[1,3,4,5,6]
  + 1 * Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}]) R[1,2,4,5,6]
  - 1 * Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}]) R[1,2,3,5,6]
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}]) R[1,2,3,4,6]
  - 1/2 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}]) R[1,3,4,5,6]
  - 2 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}]) R[1,2,3,4,6]
  + 2 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}]) R[1,3,4,5,6]
  + 3 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}]) R[1,2,3,4,6]
  - 1 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}]) R[1,3,4,5,6]
  - 5/2 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}]) R[1,2,3,4,6]
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}]) R[1,3,4,5,6]
  - 1 * Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}]) R[1,2,4,5,6]
  + 1 * Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}]) R[1,2,3,5,6]
  + 3/2 * Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}]) R[1,2,3,4,6]
  + 1/2 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}]) R[1,3,4,5,6]
  - 5/2 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}]) R[1,2,3,4,6]
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}]) R[1,3,4,5,6]
  - 5/2 * Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}]) R[1,2,3,4,6]
  + 1/2 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}]) R[1,3,4,5,6]
  + 7/2 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}]) R[1,2,3,4,6]
  - 3/2 * Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[5],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}]) R[1,3,4,5,6]
  + 1 * Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[5],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}]) R[1,2,3,4,6]
  + 1/2 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[5],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}]) R[1,3,4,5,6]
  - 2 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[5],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}]) R[1,2,3,4,6]
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}]) R[2,3,4,5,6]
  + 2 * Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}]) R[1,3,4,5,6]
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}]) R[1,2,4,5,6]
  - 3 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}]) R[1,3,4,5,6]
  + 1 * Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[5],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}]) R[1,3,4,5,6]
  - 1 * Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[5],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}]) R[1,2,3,4,6]
  - 1/2 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[3],Z[5],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}]) R[1,3,4,5,6]
  + 1 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[3],Z[5],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}]) R[1,2,3,4,6]
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}]) R[1,3,4,5,6]
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}]) R[1,3,4,5,6]
  - 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}]) R[1,3,4,5,6]
  + 1/2 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}]) R[1,3,4,5,6]
  + 1 * Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}]) R[1,2,3,4,6]
  + 1 * Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}]) R[1,3,4,5,6]
  - 1 * Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}]) R[1,2,3,4,6]
  + 1 * Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[5],A[2],B[2]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}]) R[1,2,3,4,6]
  - 1/2 * Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}]) R[2,3,4,5,6]
  - 1/2 * Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}]) R[1,3,4,5,6]
  + 1/2 * Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}]) R[1,2,3,4,6]
  + 1/2 * Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}]) R[2,3,4,5,6]
  - 1/2 * Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}]) R[1,3,4,5,6]
  + 1/2 * Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}]) R[1,2,3,4,6]
  - 1 * Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[5],A[2],B[2]}] / (Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}]) R[1,2,3,4,6]
  + 2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}]) R[1,3,4,5,6]
  - 5/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}]) R[1,2,3,4,6]
  + 1 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}]) R[1,3,4,5,6]
  - 1 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}]) R[1,2,4,5,6]
  + 1 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}]) R[1,2,3,5,6]
  - 1/2 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}]) R[1,2,3,4,6]
  - 2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}]) R[1,3,4,5,6]
  + 1 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}]) R[1,2,4,5,6]
  - 1 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}]) R[1,2,3,5,6]
  + 3 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}]) R[1,2,3,4,6]
  + 1 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}]) R[1,3,4,5,6]
  - 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}]) R[1,2,3,4,6]
  + 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}]) R[1,3,4,5,6]
  - 1 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}]) R[1,2,4,5,6]
  + 1 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}]) R[1,2,3,5,6]
  - 2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}]) R[1,2,3,4,6]
  + 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}]) R[1,3,4,5,6]
  - 3/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[5],A[2],B[2]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}]) R[1,3,4,5,6]
  + 1 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[5],A[2],B[2]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}]) R[1,2,3,4,6]
  + 5/2 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[5],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}]) R[1,3,4,5,6]
  - 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[4],Z[5],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}]) R[1,3,4,5,6]
  - 1/2 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}]) R[1,3,4,5,6]
  + 1 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}]) R[1,2,4,5,6]
  - 1 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}]) R[1,2,3,5,6]
  + 1 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}]) R[1,2,3,4,6]
  - 1 * Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}]) R[1,3,4,5,6]
  - 1 * Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}]) R[1,2,4,5,6]
  + 1 * Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}]) R[1,2,3,5,6]
  + 3/2 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}]) R[1,3,4,5,6]
  + 1/2 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}]) R[1,3,4,5,6]
  - 1 * Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}]) R[1,3,4,5,6]
  - 1 * Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}]) R[1,2,3,4,6]
  + 1 * Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}]) R[1,3,4,5,6]
  - 1 * Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}]) R[1,3,4,5,6]
  + 1 * Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[5],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}]) R[1,3,4,5,6]


==> anc/nmhv_6pt_L3.txt <==
# N=4 sYM NMHV amplitude integrand: 6 points, 3 loops.
# 891 terms. Each stands for the sum over its images under the dihedral relabelings of the external legs and
# the permutations of the loop labels, one term per group element.
# R[a,b,c,d,e] is the R-invariant defined in README.txt.
# Variables, normalization and sign convention: README.txt.
# Fixed uniquely by the conditions of the paper.

I = 
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}]) R[2,3,4,5,6]
  - 2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}]) R[1,3,4,5,6]
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}]) R[1,2,4,5,6]
  - 3/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}]) R[1,2,3,5,6]
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}]) R[1,2,3,4,6]
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}]) R[2,3,4,5,6]
  + 5/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}]) R[1,3,4,5,6]
  - 3/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}]) R[1,2,4,5,6]
  + 3/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}]) R[1,2,3,5,6]
  - 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}]) R[1,2,3,4,6]
  + 2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}]) R[1,3,4,5,6]
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}]) R[1,2,4,5,6]
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}]) R[1,2,3,5,6]
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}]) R[1,2,3,4,6]
  - 5/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}]) R[1,3,4,5,6]
  + 2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}]) R[1,2,4,5,6]
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}]) R[1,2,3,4,6]
  - 3/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}]) R[2,3,4,5,6]
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}]) R[1,2,4,5,6]
  - 3/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}]) R[1,2,3,4,6]
  + 3/2 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[3],Z[4],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}]) R[2,3,4,5,6]
  - 1 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[3],Z[4],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}]) R[1,3,4,5,6]
  + 1 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[3],Z[4],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}]) R[1,2,4,5,6]
  - 3/2 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[3],Z[4],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}]) R[1,2,3,5,6]
  + 5/2 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[3],Z[4],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}]) R[1,2,3,4,6]
  - 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}]) R[1,3,4,5,6]
  + 2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}]) R[1,3,4,5,6]
  - 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}]) R[1,3,4,5,6]
  - 1 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}]) R[1,3,4,5,6]
  + 1 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}]) R[1,3,4,5,6]
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[3],A[2],B[2]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}]) R[1,3,4,5,6]
  - 1 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[3],A[2],B[2]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}]) R[1,3,4,5,6]
  - 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],A[2],B[2]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}]) R[1,3,4,5,6]
  + 1 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],A[2],B[2]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}]) R[1,3,4,5,6]
  + 2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  + 3/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,3,4,5,6]
  + 5/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,4,5,6]
  + 2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,4,6]
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[2],Z[3],Z[4],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  - 3/2 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[2],Z[3],Z[4],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,4,5,6]
  + 1 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[2],Z[3],Z[4],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,5,6]
  - 2 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[2],Z[3],Z[4],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,4,6]
  - 1 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  - 2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,3,4,5,6]
  - 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,4,5,6]
  - 3/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,5,6]
  - 3/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,3,4,5,6]
  - 5/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,4,5,6]
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,5,6]
  - 2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,4,6]
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  + 3/2 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,4,5,6]
  - 1 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,5,6]
  + 3/2 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,4,6]
  + 1 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  + 1 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,3,4,5,6]
  + 3/2 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,4,5,6]
  + 3/2 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,4,6]
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  + 2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,3,4,5,6]
  + 3/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,4,6]
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  - 2 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,3,4,5,6]
  - 3/2 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,4,6]
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[3],Z[4],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[3],Z[4],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,3,4,5,6]
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[3],Z[4],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,4,5,6]
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[3],Z[4],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,5,6]
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  - 3/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,3,4,5,6]
  - 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,4,6]
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,3,4,5,6]
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,4,6]
  - 3 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  + 3 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,3,4,5,6]
  - 3/2 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,4,5,6]
  + 2 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,5,6]
  + 2 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,4,6]
  + 2 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  - 1 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,3,4,5,6]
  - 5/2 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,4,6]
  + 1 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[5],A[1],B[1]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  - 1 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[5],A[1],B[1]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,4,6]
  - 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  - 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,4,5,6]
  - 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,4,6]
  + 1 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  + 1 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,4,5,6]
  + 1 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,4,6]
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  + 2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,4,5,6]
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,4,6]
  - 1 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  - 1 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,4,5,6]
  - 1 * Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,4,5,6]
  - 1 * Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,4,6]
  - 2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  - 2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,4,5,6]
  - 2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,4,6]
  + 1 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  + 1 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,4,5,6]
  + 2 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,4,6]
  + 1 * Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],A[1],B[1]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  + 1 * Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],A[1],B[1]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,4,5,6]
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,4,6]
  - 1 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,4,6]
  + 1 * Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,4,5,6]
  + 1 * Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,4,6]
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,4,6]
  + 1 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  + 1 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,4,5,6]
  - 1 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,5,6]
  - 1 * Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  - 1 * Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,3,4,5,6]
  - 1 * Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,4,5,6]
  - 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,4,5,6]
  + 1 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,4,5,6]
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],A[1],B[1]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  + 2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],A[1],B[1]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,4,5,6]
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],A[1],B[1]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,4,6]
  - 1 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],A[1],B[1]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,4,5,6]
  - 1 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],A[1],B[1]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,4,6]
  - 1 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],A[1],B[1]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  - 1 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],A[1],B[1]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,4,5,6]
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],A[1],B[1]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],A[1],B[1]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,3,4,5,6]
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],A[1],B[1]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,4,6]
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],A[1],B[1]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],A[1],B[1]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,3,4,5,6]
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],A[1],B[1]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,4,6]
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,4,5,6]
  - 1 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,4,5,6]
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],A[1],B[1]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  - 3/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],A[1],B[1]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,3,4,5,6]
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],A[1],B[1]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,4,6]
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,3,4,5,6]
  + 1 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,4,5,6]
  + 1 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,5,6]
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,4,6]
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],A[1],B[1]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  + 3/2 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],A[1],B[1]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,3,4,5,6]
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],A[1],B[1]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,4,6]
  - 3/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  - 3/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,3,4,5,6]
  + 3/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,4,5,6]
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,4,5,6]
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,5,6]
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,4,6]
  - 1 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[2],Z[3],Z[4],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,5,6]
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[2],Z[3],Z[4],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,4,6]
  + 1 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  - 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,4,5,6]
  + 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,5,6]
  + 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,4,6]
  + 5/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,3,4,5,6]
  - 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,4,5,6]
  - 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,5,6]
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,4,6]
  - 7/2 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,3,4,5,6]
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,4,5,6]
  + 3/2 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,5,6]
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,4,6]
  - 1/2 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  + 3/2 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,4,5,6]
  - 1/2 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,5,6]
  - 1/2 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,4,6]
  - 3/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,3,4,5,6]
  - 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,4,5,6]
  - 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,4,6]
  + 2 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  - 1 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,3,4,5,6]
  + 1 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,4,5,6]
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,4,6]
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[3],Z[4],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[3],Z[4],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,4,6]
  + 3/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],A[1],B[1]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  - 2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],A[1],B[1]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,3,4,5,6]
  + 2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],A[1],B[1]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,4,5,6]
  - 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],A[1],B[1]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,5,6]
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],A[1],B[1]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,4,6]
  + 1 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  - 5/2 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,3,4,5,6]
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,4,5,6]
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,5,6]
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,4,6]
  - 3/2 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],A[1],B[1]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  + 2 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],A[1],B[1]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,3,4,5,6]
  - 2 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],A[1],B[1]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,4,5,6]
  + 1 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],A[1],B[1]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,5,6]
  - 1 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],A[1],B[1]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,4,6]
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,3,4,5,6]
  - 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,4,5,6]
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,5,6]
  - 1 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  + 3/2 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,3,4,5,6]
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,4,5,6]
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,4,6]
  + 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  + 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  + 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  - 1 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,3,4,5,6]
  + 1 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,4,5,6]
  - 1 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,5,6]
  - 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  + 1 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,3,4,5,6]
  - 1 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,4,5,6]
  + 1 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,5,6]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  - 1 * Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,3,4,5,6]
  + 1 * Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,4,5,6]
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  + 1 * Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,3,4,5,6]
  - 1 * Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,4,5,6]
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,4,5,6]
  - 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,5,6]
  + 1 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  + 1 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,5,6]
  - 1 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  - 1 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,4,5,6]
  - 2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  + 2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,3,4,5,6]
  - 2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,4,5,6]
  + 2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,5,6]
  - 2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,4,6]
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  - 2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,3,4,5,6]
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,4,5,6]
  - 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,5,6]
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,4,6]
  + 1/2 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[3],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,3,4,5,6]
  - 1 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[3],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,5,6]
  - 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,3,4,5,6]
  - 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,4,5,6]
  - 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,4,6]
  - 1 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,5,6]
  + 1 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  - 1 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,3,4,5,6]
  + 1 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,4,5,6]
  + 1 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,4,6]
  + 1 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,5,6]
  - 1/2 * Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,3,4,5,6]
  + 1/2 * Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,4,5,6]
  - 1 * Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,5,6]
  - 1/2 * Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,4,6]
  + 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  - 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,3,4,5,6]
  - 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,5,6]
  + 3/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,4,6]
  - 1 * Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  + 1 * Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,3,4,5,6]
  - 2 * Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,4,5,6]
  + 2 * Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,5,6]
  - 1/2 * Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,4,6]
  - 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  + 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,3,4,5,6]
  + 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,5,6]
  - 3/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,4,6]
  - 1 * Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,3,4,5,6]
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,4,5,6]
  + 1/2 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  + 1/2 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,4,5,6]
  + 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  - 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,3,4,5,6]
  + 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,4,5,6]
  - 1/2 * Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  + 1 * Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,3,4,5,6]
  - 1/2 * Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,4,5,6]
  + 2 * Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,5,6]
  - 1/2 * Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,4,6]
  - 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  + 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,3,4,5,6]
  + 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,5,6]
  - 3/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,4,6]
  + 1/2 * Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  - 1/2 * Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,3,4,5,6]
  + 1 * Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,4,5,6]
  - 2 * Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,5,6]
  + 1/2 * Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,4,6]
  + 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  - 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,3,4,5,6]
  - 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,5,6]
  + 3/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,4,6]
  + 3/2 * Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[5],A[2],B[2]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,3,4,5,6]
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[5],A[2],B[2]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,5,6]
  - 2 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[5],A[2],B[2]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,3,4,5,6]
  + 3/2 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[5],A[2],B[2]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,4,5,6]
  + 1/2 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[5],A[2],B[2]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,5,6]
  - 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[5],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  + 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[5],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,3,4,5,6]
  - 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[5],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,4,5,6]
  - 1 * Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[5],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,5,6]
  - 1/2 * Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,4,5,6]
  + 1/2 * Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,5,6]
  + 1/2 * Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  - 1 * Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,3,4,5,6]
  + 3/2 * Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,4,5,6]
  - 1 * Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,5,6]
  + 1 * Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,4,6]
  + 3/2 * Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,3,4,5,6]
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,4,5,6]
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,5,6]
  - 2 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  - 1/2 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,4,5,6]
  + 1/2 * Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  - 1/2 * Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,3,4,5,6]
  + 1/2 * Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,4,5,6]
  - 3/2 * Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,5,6]
  + 1 * Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,4,6]
  + 1/2 * Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,3,4,5,6]
  - 1/2 * Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  + 1 * Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,3,4,5,6]
  - 1 * Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,4,5,6]
  + 2 * Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,5,6]
  - 2 * Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,4,6]
  - 1 * Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[5],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,3,4,5,6]
  + 1 * Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[5],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,5,6]
  - 1/2 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[2],B[2]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,3,4,5,6]
  + 1/2 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[5],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  + 1 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[5],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,3,4,5,6]
  - 1/2 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[5],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,4,5,6]
  - 1/2 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[5],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,5,6]
  - 1 * Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,5,6]
  - 1/2 * Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,4,6]
  - 1/2 * Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  + 1 * Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,3,4,5,6]
  - 1 * Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,4,5,6]
  + 3/2 * Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,5,6]
  - 1/2 * Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,4,6]
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,3,4,5,6]
  + 1 * Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,4,5,6]
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,5,6]
  + 1/2 * Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  - 1/2 * Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,3,4,5,6]
  - 3/2 * Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,5,6]
  - 1/2 * Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  + 1/2 * Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,3,4,5,6]
  - 1/2 * Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,4,5,6]
  + 1 * Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,5,6]
  + 1/2 * Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,4,6]
  + 1/2 * Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  - 1 * Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,3,4,5,6]
  + 1 * Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,4,5,6]
  - 3/2 * Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,5,6]
  + 1/2 * Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,4,6]
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[5],A[2],B[2]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,3,4,5,6]
  + 1 * Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[5],A[2],B[2]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,5,6]
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[5],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[5],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,3,4,5,6]
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[5],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,4,5,6]
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[5],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,5,6]
  - 1/2 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[5],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,3,4,5,6]
  + 1 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[5],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,4,5,6]
  - 1 * Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,4,5,6]
  + 3/2 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  + 1/2 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,4,5,6]
  - 1/2 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  + 1 * Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  + 1 * Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,3,4,5,6]
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,4,5,6]
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,5,6]
  + 1 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  + 1/2 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,3,4,5,6]
  + 1/2 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,4,5,6]
  - 3/2 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  - 3/2 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,3,4,5,6]
  + 1/2 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,4,5,6]
  + 1/2 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,5,6]
  + 1/2 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  + 1/2 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,3,4,5,6]
  - 1 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,4,5,6]
  + 1/2 * Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,4,5,6]
  + 1/2 * Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  - 3/2 * Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,3,4,5,6]
  + 3/2 * Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,4,5,6]
  - 1 * Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,5,6]
  + 3/2 * Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,4,6]
  + 1/2 * Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,3,4,5,6]
  - 3/2 * Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,4,5,6]
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,3,4,5,6]
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,4,5,6]
  - 1/2 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  - 1/2 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,4,5,6]
  + 1/2 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  + 1 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,4,5,6]
  - 1/2 * Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  + 1/2 * Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,3,4,5,6]
  - 1/2 * Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,4,5,6]
  + 1 * Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,5,6]
  - 1 * Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,4,6]
  - 1/2 * Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,3,4,5,6]
  + 1 * Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,4,5,6]
  - 1 * Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,5,6]
  + 1 * Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,4,6]
  + 1 * Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,3,4,5,6]
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,5,6]
  - 1 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,3,4,5,6]
  + 1/2 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,5,6]
  - 1/2 * Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],A[1],B[1]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,3,4,5,6]
  + 1 * Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],A[1],B[1]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,4,5,6]
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,3,4,5,6]
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],A[1],B[1]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,4,5,6]
  + 1/2 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],A[1],B[1]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,3,4,5,6]
  - 1 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],A[1],B[1]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,4,5,6]
  + 1/2 * Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],A[1],B[1]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  - 1/2 * Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],A[1],B[1]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,3,4,5,6]
  + 1/2 * Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],A[1],B[1]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,4,5,6]
  + 1/2 * Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[2],Z[4],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,3,4,5,6]
  - 1 * Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[2],Z[4],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,4,5,6]
  - 1 * Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[5],A[1],B[1]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,3,4,5,6]
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[5],A[1],B[1]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,5,6]
  + 3/2 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[5],A[1],B[1]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,3,4,5,6]
  - 1 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[5],A[1],B[1]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,4,5,6]
  - 1/2 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[5],A[1],B[1]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,5,6]
  - 1/2 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{Z[2],Z[5],A[1],B[1]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,3,4,5,6]
  + 1 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{Z[2],Z[5],A[1],B[1]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,4,5,6]
  - 1 * Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[5],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,5,6]
  + 1 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  + 1 * Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[5],A[2],B[2]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  - 1 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[5],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  + 1 * Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[5],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,5,6]
  - 1 * Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[5],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,5,6]
  - 1 * Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,5,6]
  - 1 * Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[2],Z[5],A[2],B[2]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,5,6]
  + 1 * Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,5,6]
  + 1 * Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,5,6]
  + 1 * Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[5],A[1],B[1]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,5,6]
  - 1 * Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[5],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  + 1 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[5],A[2],B[2]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  - 1 * Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[5],A[1],B[1]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,5,6]
  + 1 * Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,5,6]
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}]) R[2,3,4,5,6]
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}]) R[1,3,4,5,6]
  - 3/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}]) R[1,2,4,5,6]
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}]) R[2,3,4,5,6]
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}]) R[1,2,4,5,6]
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}]) R[1,2,3,4,6]
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}]) R[2,3,4,5,6]
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}]) R[1,3,4,5,6]
  + 3/2 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}]) R[1,2,4,5,6]
  - 1 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}]) R[2,3,4,5,6]
  - 1 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}]) R[1,3,4,5,6]
  - 3 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}]) R[1,2,4,5,6]
  + 1/2 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}]) R[2,3,4,5,6]
  + 1/2 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}]) R[1,3,4,5,6]
  + 3/2 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}]) R[1,2,4,5,6]
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}]) R[2,3,4,5,6]
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}]) R[1,3,4,5,6]
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}]) R[1,2,4,5,6]
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}]) R[1,2,3,4,6]
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}]) R[2,3,4,5,6]
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}]) R[1,3,4,5,6]
  + 3/2 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}]) R[1,2,4,5,6]
  + 1 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}]) R[1,2,3,5,6]
  - 1/2 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}]) R[2,3,4,5,6]
  + 1/2 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}]) R[1,3,4,5,6]
  - 1/2 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}]) R[1,2,4,5,6]
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}]) R[2,3,4,5,6]
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}]) R[1,3,4,5,6]
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}]) R[1,2,4,5,6]
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}]) R[1,2,3,5,6]
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}]) R[1,2,3,4,6]
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}]) R[2,3,4,5,6]
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}]) R[1,3,4,5,6]
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}]) R[1,2,4,5,6]
  + 1 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}]) R[1,2,3,5,6]
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}]) R[2,3,4,5,6]
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}]) R[1,3,4,5,6]
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}]) R[1,2,4,5,6]
  - 2 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}]) R[1,2,3,5,6]
  - 1 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}]) R[1,2,4,5,6]
  - 1 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}]) R[1,2,3,5,6]
  + 1 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}]) R[1,2,4,5,6]
  + 1 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}]) R[1,2,3,5,6]
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}]) R[2,3,4,5,6]
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}]) R[1,3,4,5,6]
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}]) R[1,2,4,5,6]
  - 1 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}]) R[1,2,3,5,6]
  - 1 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}]) R[1,2,4,5,6]
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}]) R[2,3,4,5,6]
  + 3/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}]) R[1,3,4,5,6]
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}]) R[1,2,4,5,6]
  - 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}]) R[1,2,3,5,6]
  - 2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}]) R[1,2,3,4,6]
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}]) R[2,3,4,5,6]
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}]) R[1,3,4,5,6]
  - 3/2 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}]) R[1,2,4,5,6]
  - 1 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}]) R[1,2,3,4,6]
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}]) R[2,3,4,5,6]
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}]) R[1,3,4,5,6]
  + 3/2 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}]) R[1,2,4,5,6]
  + 1 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}]) R[1,2,3,5,6]
  + 1 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}]) R[1,2,3,4,6]
  + 1 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[5],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}]) R[1,2,4,5,6]
  + 1 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[5],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}]) R[1,2,3,5,6]
  - 1 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[5],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}]) R[1,2,4,5,6]
  - 1 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[5],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}]) R[1,2,3,5,6]
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[2],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}]) R[2,3,4,5,6]
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[2],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}]) R[1,3,4,5,6]
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[2],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}]) R[1,2,4,5,6]
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[2],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}]) R[1,2,3,5,6]
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[2],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}]) R[1,2,3,4,6]
  + 1 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[2],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}]) R[2,3,4,5,6]
  - 1 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[2],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}]) R[1,3,4,5,6]
  - 2 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[2],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}]) R[1,2,3,5,6]
  + 1 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[2],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}]) R[1,2,3,4,6]
  + 1 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[3],Z[5],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}]) R[1,2,4,5,6]
  + 1 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[3],Z[5],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}]) R[1,2,3,5,6]
  - 1 * Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{Z[5],Z[6],A[3],B[3]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}]) R[1,3,4,5,6]
  + 1 * Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{Z[5],Z[6],A[3],B[3]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}]) R[1,2,3,4,6]
  + 1 * Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{Z[5],Z[6],A[3],B[3]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}]) R[1,3,4,5,6]
  - 1 * Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{Z[5],Z[6],A[3],B[3]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}]) R[1,2,3,4,6]
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{Z[5],Z[6],A[3],B[3]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}]) R[2,3,4,5,6]
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{Z[5],Z[6],A[3],B[3]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}]) R[1,3,4,5,6]
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{Z[5],Z[6],A[3],B[3]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}]) R[1,2,4,5,6]
  + 1/2 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{Z[5],Z[6],A[3],B[3]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}]) R[2,3,4,5,6]
  - 1/2 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{Z[5],Z[6],A[3],B[3]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}]) R[1,3,4,5,6]
  - 1/2 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{Z[5],Z[6],A[3],B[3]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}]) R[1,2,4,5,6]
  + 1/2 * Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{Z[5],Z[6],A[3],B[3]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}]) R[2,3,4,5,6]
  + 3/2 * Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{Z[5],Z[6],A[3],B[3]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}]) R[1,3,4,5,6]
  + 1/2 * Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{Z[5],Z[6],A[3],B[3]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}]) R[1,2,4,5,6]
  - 1 * Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{Z[5],Z[6],A[3],B[3]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}]) R[1,2,3,4,6]
  + 1 * Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{Z[5],Z[6],A[3],B[3]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}]) R[1,3,4,5,6]
  - 1 * Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{Z[5],Z[6],A[3],B[3]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}]) R[1,2,3,4,6]
  - 1/2 * Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{Z[5],Z[6],A[3],B[3]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}]) R[2,3,4,5,6]
  - 3/2 * Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{Z[5],Z[6],A[3],B[3]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}]) R[1,3,4,5,6]
  - 1/2 * Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{Z[5],Z[6],A[3],B[3]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}]) R[1,2,4,5,6]
  + 1 * Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{Z[5],Z[6],A[3],B[3]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}]) R[1,2,3,4,6]
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[5],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{Z[5],Z[6],A[3],B[3]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}]) R[2,3,4,5,6]
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[5],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{Z[5],Z[6],A[3],B[3]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}]) R[1,3,4,5,6]
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[5],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{Z[5],Z[6],A[3],B[3]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}]) R[1,2,4,5,6]
  + 1/2 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[5],A[3],B[3]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{Z[5],Z[6],A[3],B[3]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}]) R[2,3,4,5,6]
  - 1/2 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[5],A[3],B[3]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{Z[5],Z[6],A[3],B[3]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}]) R[1,3,4,5,6]
  + 1/2 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[5],A[3],B[3]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{Z[5],Z[6],A[3],B[3]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}]) R[1,2,4,5,6]
  - 1/2 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[5],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{Z[5],Z[6],A[3],B[3]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}]) R[2,3,4,5,6]
  + 1/2 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[5],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{Z[5],Z[6],A[3],B[3]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}]) R[1,3,4,5,6]
  + 1/2 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[5],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{Z[5],Z[6],A[3],B[3]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}]) R[1,2,4,5,6]
  - 1/2 * Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[3],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{Z[5],Z[6],A[3],B[3]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}]) R[2,3,4,5,6]
  - 1/2 * Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[3],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{Z[5],Z[6],A[3],B[3]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}]) R[1,3,4,5,6]
  - 1/2 * Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[3],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{Z[5],Z[6],A[3],B[3]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}]) R[1,2,4,5,6]
  + 1/2 * Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{Z[5],Z[6],A[3],B[3]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}]) R[2,3,4,5,6]
  + 1/2 * Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{Z[5],Z[6],A[3],B[3]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}]) R[1,3,4,5,6]
  + 1/2 * Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{Z[5],Z[6],A[3],B[3]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}]) R[1,2,4,5,6]
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,3,4,5,6]
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,4,5,6]
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,5,6]
  - 3/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,4,6]
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,3,4,5,6]
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,4,5,6]
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,5,6]
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,4,6]
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,3,4,5,6]
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,5,6]
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,4,5,6]
  + 1/2 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  + 1/2 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,4,5,6]
  - 1/2 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  + 1/2 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,3,4,5,6]
  + 1/2 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,5,6]
  - 1 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,4,6]
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,3,4,5,6]
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,4,6]
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,4,6]
  + 1 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,3,4,5,6]
  - 1 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,5,6]
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,4,6]
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,3,4,5,6]
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,4,6]
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,4,6]
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,3,4,5,6]
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,4,5,6]
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,5,6]
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,4,6]
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,4,6]
  - 1/2 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,3,4,5,6]
  - 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,5,6]
  + 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,4,6]
  - 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  - 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,3,4,5,6]
  + 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,4,5,6]
  + 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  - 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,5,6]
  + 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  - 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,3,4,5,6]
  - 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,5,6]
  + 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,4,6]
  + 1/2 * Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,5,6]
  - 1/2 * Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,4,6]
  + 1 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,3,4,5,6]
  - 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,4,5,6]
  + 1 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,5,6]
  - 1 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,4,6]
  - 1/2 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[5],A[3],B[3]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  - 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[5],A[3],B[3]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  - 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[5],A[3],B[3]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,4,5,6]
  + 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[5],A[3],B[3]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,5,6]
  + 1 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[5],A[3],B[3]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,4,5,6]
  - 1 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[5],A[3],B[3]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,5,6]
  - 1/2 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[4],Z[5],A[3],B[3]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  - 1/2 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[4],Z[5],A[3],B[3]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,3,4,5,6]
  - 1/2 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[4],Z[5],A[3],B[3]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,4,5,6]
  + 1/2 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[4],Z[5],A[3],B[3]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,5,6]
  + 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  + 1 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,3,4,5,6]
  + 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,5,6]
  - 1 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,4,6]
  - 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,3,4,5,6]
  - 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,4,5,6]
  + 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,4,6]
  + 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,3,4,5,6]
  + 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,4,5,6]
  + 1/2 * Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  - 1 * Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,5,6]
  - 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  - 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,3,4,5,6]
  + 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,4,5,6]
  + 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,4,6]
  - 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,5,6]
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[5],A[3],B[3]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[5],A[3],B[3]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,3,4,5,6]
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[5],A[3],B[3]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,4,5,6]
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[5],A[3],B[3]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,5,6]
  + 1 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[5],A[3],B[3]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,3,4,5,6]
  + 1/2 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  - 1/2 * Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  + 1/2 * Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  - 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[1],Z[5],A[3],B[3]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  - 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,4,5,6]
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,3,4,5,6]
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,5,6]
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,4,6]
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,4,5,6]
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,4,5,6]
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[2],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[2],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,4,5,6]
  - 3/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[2],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,5,6]
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[2],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[2],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,4,5,6]
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[2],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,5,6]
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[2],Z[4],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,4,5,6]
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,4,5,6]
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,3,4,5,6]
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,4,5,6]
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,5,6]
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,4,6]
  - 1/2 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  + 1/2 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,3,4,5,6]
  + 1/2 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,5,6]
  - 1/2 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,4,6]
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,4,5,6]
  - 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,3,4,5,6]
  - 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,4,5,6]
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,5,6]
  - 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,4,6]
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,3,4,5,6]
  + 1 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,4,5,6]
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,5,6]
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,4,6]
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,3,4,5,6]
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,4,5,6]
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,5,6]
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,4,6]
  + 1 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],Z[4],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  - 1 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],Z[4],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,3,4,5,6]
  + 1 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],Z[4],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,4,5,6]
  - 1 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],Z[4],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,5,6]
  + 1 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],Z[4],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,4,6]
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],A[1],B[1]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],A[1],B[1]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,3,4,5,6]
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],A[1],B[1]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,4,5,6]
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],A[1],B[1]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,5,6]
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],A[1],B[1]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,4,6]
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],A[1],B[1]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],A[1],B[1]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,3,4,5,6]
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],A[1],B[1]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,4,5,6]
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],A[1],B[1]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,5,6]
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],A[1],B[1]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,4,6]
  - 1/2 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,4,5,6]
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,3,4,5,6]
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,5,6]
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,4,6]
  - 1/2 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  + 1/2 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,3,4,5,6]
  + 1/2 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,4,5,6]
  + 1/2 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,5,6]
  - 1/2 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,4,6]
  - 1/2 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,4,5,6]
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],A[2],B[2]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,4,5,6]
  - 1/2 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  + 1/2 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,3,4,5,6]
  + 1/2 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,5,6]
  - 1/2 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[5],Z[6]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,4,6]
  - 1/2 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],A[2],B[2]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,4,5,6]
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,4,5,6]
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,4,5,6]
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[1],Z[5],A[2],B[2]}] Det[{Z[2],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,4,5,6]
  + 1/2 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[6]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,4,5,6]
  - 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,4,5,6]
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,4,5,6]
  + 1 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,4,5,6]
  - 1 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,4,5,6]
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  - 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,3,4,5,6]
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,4,5,6]
  - 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,5,6]
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,4,6]
  - 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,3,4,5,6]
  - 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,4,5,6]
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,5,6]
  - 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,4,6]
  - 1 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  + 1 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,3,4,5,6]
  - 1 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,4,5,6]
  + 1 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,5,6]
  - 1 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,4,6]
  + 1 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  - 1 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,3,4,5,6]
  + 1 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,4,5,6]
  - 1 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,5,6]
  + 1 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,4,6]
  - 2 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  + 1 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,5,6]
  + 1 * Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,3,4,5,6]
  - 1 * Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,4,6]
  + 1 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  - 1 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,3,4,5,6]
  - 1 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,4,5,6]
  - 1/2 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  + 1 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,3,4,5,6]
  + 1/2 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,4,5,6]
  + 1/2 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,5,6]
  - 1 * Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[3],B[3]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  + 1 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[2],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  - 1 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  + 1 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,3,4,5,6]
  + 1 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,4,5,6]
  + 1/2 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  - 1 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,3,4,5,6]
  - 1/2 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,4,5,6]
  - 1/2 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,5,6]
  + 1 * Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  + 1 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[5],A[3],B[3]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  - 1 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[5],A[3],B[3]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,3,4,5,6]
  + 1 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[5],A[3],B[3]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,4,5,6]
  - 1 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[5],A[3],B[3]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,5,6]
  + 1 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[5],A[3],B[3]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,4,6]
  - 1 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  + 1 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,3,4,5,6]
  - 1 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,4,5,6]
  + 1 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,5,6]
  - 1 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,4,6]
  - 1 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,4,5,6]
  + 1 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  - 1 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,3,4,5,6]
  + 1 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,4,5,6]
  - 1 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,5,6]
  + 1 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,4,6]
  - 1 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[5],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  + 1 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[5],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,3,4,5,6]
  - 1 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[5],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,4,5,6]
  + 1 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[5],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,5,6]
  - 1 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[5],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,4,6]
  + 1 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,4,5,6]
  - 1 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  + 1 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,3,4,5,6]
  - 1 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,4,5,6]
  + 1 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,5,6]
  - 1 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,4,6]
  + 1 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[5],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  - 1 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[5],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,3,4,5,6]
  + 1 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[5],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,4,5,6]
  - 1 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[5],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,5,6]
  + 1 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[5],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,4,6]
  - 1 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],A[3],B[3]}] Det[{Z[1],Z[5],A[1],B[1]}] Det[{Z[2],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,4,5,6]
  + 1 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  - 1 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,3,4,5,6]
  + 1 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,4,5,6]
  - 1 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,5,6]
  + 1 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,4,6]
  - 1 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  + 1 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,3,4,5,6]
  - 1 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,4,5,6]
  + 1 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,5,6]
  - 1 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,4,6]
  - 1 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[3],B[3]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  + 1 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[3],B[3]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,3,4,5,6]
  - 1 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[3],B[3]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,4,5,6]
  + 1 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[3],B[3]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,5,6]
  - 1 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[3],B[3]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,4,6]
  + 1 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[5],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  - 1 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[5],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,3,4,5,6]
  + 1 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[5],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,4,5,6]
  - 1 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[5],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,5,6]
  + 1 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[5],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,4,6]
  - 1 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[2],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  + 1 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[2],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,3,4,5,6]
  - 1 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[2],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,4,5,6]
  + 1 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[2],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,5,6]
  - 1 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[2],Z[4],A[3],B[3]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,4,6]
  + 1 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  - 1 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,3,4,5,6]
  + 1 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,4,5,6]
  - 1 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,5,6]
  + 1 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[2],Z[4],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,4,6]
  + 1 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[2],Z[5],A[3],B[3]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  - 1 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[2],Z[5],A[3],B[3]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,3,4,5,6]
  + 1 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[2],Z[5],A[3],B[3]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,4,5,6]
  - 1 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[2],Z[5],A[3],B[3]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,5,6]
  + 1 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[2],Z[5],A[3],B[3]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,4,6]
  - 1 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[2],Z[5],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  + 1 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[2],Z[5],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,3,4,5,6]
  - 1 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[2],Z[5],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,4,5,6]
  + 1 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[2],Z[5],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,5,6]
  - 1 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[2],Z[5],A[3],B[3]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[2],A[3],B[3]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[2],B[2]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{A[1],B[1],A[3],B[3]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,4,6]
  + 2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  - 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,3,4,5,6]
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,4,5,6]
  - 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,5,6]
  + 2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,4,6]
  - 2 * Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  + 1 * Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,3,4,5,6]
  - 1 * Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,4,5,6]
  + 1 * Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,5,6]
  - 2 * Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[2],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,4,6]
  - 2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,3,4,5,6]
  - 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,4,5,6]
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,5,6]
  - 2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,4,6]
  + 2 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  - 1 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,3,4,5,6]
  + 1 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,4,5,6]
  - 1 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,5,6]
  + 1 * Det[{Z[1],Z[2],Z[4],Z[5]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,4,6]
  + 1 * Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,4,6]
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,3,4,5,6]
  + 3/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,4,6]
  - 1/2 * Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  + 1/2 * Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,3,4,5,6]
  - 3/2 * Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[4],A[2],B[2]}] Det[{Z[2],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,4,6]
  + 2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  - 2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,3,4,5,6]
  + 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,4,5,6]
  - 1 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,5,6]
  + 2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,4,6]
  - 1 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,3,4,5,6]
  + 1 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,4,6]
  - 2 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  + 2 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,3,4,5,6]
  - 1 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,4,5,6]
  + 1 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,5,6]
  - 3 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],A[2],B[2]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,4,6]
  + 1/2 * Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],A[2],B[2]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  - 1/2 * Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],A[2],B[2]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,3,4,5,6]
  + 3/2 * Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[3],Z[4],Z[5]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],A[2],B[2]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,4,6]
  + 1 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[5],A[2],B[2]}] Det[{Z[3],Z[4],Z[5],Z[6]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,4,6]
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],A[2],B[2]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[2],B[2],A[3],B[3]}]) R[2,3,4,5,6]
  + 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],A[2],B[2]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,3,4,5,6]
  - 1/2 * Det[{Z[1],Z[2],Z[3],Z[4]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[3],Z[5],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],A[2],B[2]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,4,6]
  + 1 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],A[2],B[2]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,3,4,5,6]
  - 1 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],Z[3],Z[6]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[4],A[2],B[2]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,4,6]
  - 1 * Det[{Z[1],Z[2],Z[3],Z[5]}] Det[{Z[1],Z[2],A[2],B[2]}] Det[{Z[1],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[3],Z[4],Z[6]}] Det[{Z[2],Z[4],Z[5],Z[6]}] Det[{Z[3],Z[5],A[2],B[2]}] / (Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[1],Z[6],A[1],B[1]}] Det[{Z[1],Z[6],A[2],B[2]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],A[2],B[2]}] Det[{Z[2],Z[3],A[3],B[3]}] Det[{Z[3],Z[4],A[3],B[3]}] Det[{Z[4],Z[5],A[2],B[2]}] Det[{Z[4],Z[5],A[3],B[3]}] Det[{Z[5],Z[6],A[2],B[2]}] Det[{A[1],B[1],A[2],B[2]}] Det[{A[2],B[2],A[3],B[3]}]) R[1,2,3,4,6]


==> anc/nmhv_7pt_L1.txt <==
# N=4 sYM NMHV amplitude integrand: 7 points, 1 loop.
# 220 terms. Each stands for the sum over its images under the dihedral relabelings of the external legs and
# the permutations of the loop labels, one term per group element.
# R[a,b,c,d,e] is the R-invariant defined in README.txt.
# Variables, normalization and sign convention: README.txt.
# Fixed uniquely by the conditions of the paper.

I = 
  - 9/14 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[7]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[3,4,5,6,7]
  + 3/7 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[7]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[2,4,5,6,7]
  - 13/14 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[7]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[2,3,5,6,7]
  - 1/14 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[7]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[2,3,4,6,7]
  - 4/7 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[7]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[2,3,4,5,7]
  + 3/14 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[7]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[1,4,5,6,7]
  + 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[7]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[1,3,4,6,7]
  - 4/7 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[7]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[1,3,4,5,7]
  - 3/14 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[7]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[1,2,5,6,7]
  + 1/7 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[7]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[1,2,4,5,7]
  - 1/14 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[7]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[1,2,3,6,7]
  - 1/14 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[7]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[1,2,3,5,7]
  - 3/7 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[7]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[1,2,3,4,7]
  + 5/14 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[7]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[3,4,5,6,7]
  - 9/14 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[7]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[2,3,5,6,7]
  + 2/7 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[7]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[2,3,4,6,7]
  + 1/14 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[7]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[2,3,4,5,7]
  - 3/14 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[7]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[1,4,5,6,7]
  + 2/7 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[7]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[1,3,5,6,7]
  - 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[7]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[1,3,4,6,7]
  + 11/14 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[7]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[1,3,4,5,7]
  - 3/7 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[7]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[1,2,5,6,7]
  + 2/7 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[7]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[1,2,4,6,7]
  + 5/14 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[7]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[1,2,4,5,7]
  + 4/7 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[7]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[1,2,3,6,7]
  - 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[7]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[1,2,3,5,7]
  + 1/7 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[7]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[1,2,3,4,7]
  - 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[4],Z[5],Z[7]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[3,4,5,6,7]
  + 4/7 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[7]}] Det[{Z[3],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[2,3,5,6,7]
  - 3/14 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[7]}] Det[{Z[3],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[2,3,4,5,7]
  + 5/14 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[7]}] Det[{Z[3],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[1,2,5,6,7]
  - 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[7]}] Det[{Z[3],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[1,2,4,5,7]
  - 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[7]}] Det[{Z[3],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[1,2,3,6,7]
  - 5/14 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[7]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[3,4,5,6,7]
  + 1/14 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[7]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[2,4,5,6,7]
  - 1/7 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[7]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[2,3,5,6,7]
  + 1/14 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[7]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[2,3,4,6,7]
  - 1/14 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[7]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[2,3,4,5,7]
  + 1/7 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[7]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[1,3,5,6,7]
  - 5/14 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[7]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[1,3,4,6,7]
  + 3/14 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[7]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[1,2,3,6,7]
  - 5/14 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[7]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[1,2,3,5,7]
  + 3/14 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[7]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[3,4,5,6,7]
  + 1/14 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[7]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[2,3,5,6,7]
  + 2/7 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[7]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[2,3,4,6,7]
  - 1/7 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[7]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[2,3,4,5,7]
  + 1/14 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[7]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[1,4,5,6,7]
  - 1/7 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[7]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[1,3,5,6,7]
  - 3/14 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[7]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[1,3,4,6,7]
  + 3/7 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[7]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[1,3,4,5,7]
  + 1/14 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[7]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[1,2,5,6,7]
  + 2/7 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[7]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[1,2,4,6,7]
  - 1/7 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[7]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[1,2,4,5,7]
  - 5/14 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[7]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[1,2,3,6,7]
  + 3/14 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[7]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[1,2,3,5,7]
  + 1/7 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[7]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[1,2,3,4,7]
  - 3/14 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[7]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[3,4,5,6,7]
  - 1/14 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[7]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[2,3,5,6,7]
  - 2/7 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[7]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[2,3,4,6,7]
  + 1/7 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[7]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[2,3,4,5,7]
  - 1/14 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[7]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[1,4,5,6,7]
  + 1/7 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[7]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[1,3,5,6,7]
  + 3/14 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[7]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[1,3,4,6,7]
  - 3/7 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[7]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[1,3,4,5,7]
  - 1/14 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[7]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[1,2,5,6,7]
  - 2/7 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[7]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[1,2,4,6,7]
  + 1/7 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[7]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[1,2,4,5,7]
  + 5/14 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[7]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[1,2,3,6,7]
  - 3/14 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[7]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[1,2,3,5,7]
  - 1/7 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[7]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[1,2,3,4,7]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[6],A[1],B[1]}] Det[{Z[3],Z[4],Z[5],Z[7]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[3,4,5,6,7]
  + 15/14 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[6],Z[7]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[3,4,5,6,7]
  - 6/7 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[6],Z[7]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[2,4,5,6,7]
  + 1/14 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[6],Z[7]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[2,3,5,6,7]
  - 5/14 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[6],Z[7]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[2,3,4,6,7]
  + 4/7 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[6],Z[7]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[2,3,4,5,7]
  - 4/7 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[6],Z[7]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[1,4,5,6,7]
  + 1/14 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[6],Z[7]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[1,3,5,6,7]
  - 4/7 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[6],Z[7]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[1,3,4,6,7]
  + 9/7 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[6],Z[7]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[1,3,4,5,7]
  + 2/7 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[6],Z[7]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[1,2,5,6,7]
  - 2/7 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[6],Z[7]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[1,2,4,6,7]
  - 1/14 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[6],Z[7]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[1,2,4,5,7]
  + 4/7 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[6],Z[7]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[1,2,3,6,7]
  + 3/7 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[6],Z[7]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[1,2,3,5,7]
  - 4/7 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[6],Z[7]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[1,2,3,4,7]
  - 3/7 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[6],Z[7]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[3,4,5,6,7]
  + 2/7 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[6],Z[7]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[2,4,5,6,7]
  + 3/7 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[6],Z[7]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[2,3,5,6,7]
  + 1/14 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[6],Z[7]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[2,3,4,5,7]
  + 4/7 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[6],Z[7]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[1,4,5,6,7]
  - 9/14 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[6],Z[7]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[1,3,5,6,7]
  + 4/7 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[6],Z[7]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[1,3,4,6,7]
  - 5/7 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[6],Z[7]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[1,3,4,5,7]
  + 1/7 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[6],Z[7]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[1,2,5,6,7]
  - 1/7 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[6],Z[7]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[1,2,4,5,7]
  - 4/7 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[6],Z[7]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[1,2,3,6,7]
  + 5/14 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[6],Z[7]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[1,2,3,5,7]
  + 5/14 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[5],Z[7]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[3,4,5,6,7]
  - 2/7 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[5],Z[7]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[2,4,5,6,7]
  - 3/7 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[5],Z[7]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[2,3,5,6,7]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[5],Z[7]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[1,4,5,6,7]
  + 5/7 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[5],Z[7]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[1,3,5,6,7]
  - 5/14 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[5],Z[7]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[1,3,4,6,7]
  + 9/14 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[5],Z[7]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[1,3,4,5,7]
  - 3/14 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[5],Z[7]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[1,2,5,6,7]
  + 9/14 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[5],Z[7]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[1,2,3,6,7]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[5],Z[7]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[1,2,3,5,7]
  + 15/14 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[6],Z[7]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[3,4,5,6,7]
  - 6/7 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[6],Z[7]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[2,4,5,6,7]
  + 1/14 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[6],Z[7]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[2,3,5,6,7]
  - 5/14 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[6],Z[7]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[2,3,4,6,7]
  + 4/7 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[6],Z[7]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[2,3,4,5,7]
  - 4/7 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[6],Z[7]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[1,4,5,6,7]
  + 1/14 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[6],Z[7]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[1,3,5,6,7]
  - 4/7 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[6],Z[7]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[1,3,4,6,7]
  + 9/7 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[6],Z[7]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[1,3,4,5,7]
  + 2/7 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[6],Z[7]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[1,2,5,6,7]
  - 2/7 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[6],Z[7]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[1,2,4,6,7]
  - 1/14 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[6],Z[7]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[1,2,4,5,7]
  + 4/7 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[6],Z[7]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[1,2,3,6,7]
  + 3/7 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[6],Z[7]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[1,2,3,5,7]
  - 4/7 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[6],Z[7]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[1,2,3,4,7]
  - 1/14 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[6],Z[7]}] Det[{Z[3],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[3,4,5,6,7]
  - 5/14 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[6],Z[7]}] Det[{Z[3],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[2,4,5,6,7]
  + 5/14 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[6],Z[7]}] Det[{Z[3],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[2,3,5,6,7]
  + 1/14 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[6],Z[7]}] Det[{Z[3],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[2,3,4,5,7]
  + 2/7 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[6],Z[7]}] Det[{Z[3],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[1,3,5,6,7]
  - 9/14 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[6],Z[7]}] Det[{Z[3],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[1,3,4,5,7]
  - 1/7 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[6],Z[7]}] Det[{Z[3],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[1,2,5,6,7]
  + 3/7 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[6],Z[7]}] Det[{Z[3],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[1,2,4,5,7]
  + 1/14 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[6],Z[7]}] Det[{Z[3],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[1,2,3,5,7]
  + 3/7 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[6],Z[7]}] Det[{Z[3],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[1,2,3,4,7]
  - 11/14 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[5],Z[7]}] Det[{Z[4],Z[5],Z[6],Z[7]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[3,4,5,6,7]
  + 6/7 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[5],Z[7]}] Det[{Z[4],Z[5],Z[6],Z[7]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[2,4,5,6,7]
  - 4/7 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[5],Z[7]}] Det[{Z[4],Z[5],Z[6],Z[7]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[2,3,5,6,7]
  + 5/14 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[5],Z[7]}] Det[{Z[4],Z[5],Z[6],Z[7]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[2,3,4,6,7]
  - 5/14 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[5],Z[7]}] Det[{Z[4],Z[5],Z[6],Z[7]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[2,3,4,5,7]
  - 1/7 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[5],Z[7]}] Det[{Z[4],Z[5],Z[6],Z[7]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[1,3,4,5,7]
  - 1/7 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[5],Z[7]}] Det[{Z[4],Z[5],Z[6],Z[7]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[1,2,5,6,7]
  + 2/7 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[5],Z[7]}] Det[{Z[4],Z[5],Z[6],Z[7]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[1,2,4,6,7]
  - 1/14 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[5],Z[7]}] Det[{Z[4],Z[5],Z[6],Z[7]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[1,2,4,5,7]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[5],Z[7]}] Det[{Z[4],Z[5],Z[6],Z[7]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[1,2,3,5,7]
  + 2/7 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[5],Z[7]}] Det[{Z[4],Z[5],Z[6],Z[7]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[1,2,3,4,7]
  - 1/7 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[5],Z[7]}] Det[{Z[3],Z[5],Z[6],Z[7]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[3,4,5,6,7]
  + 5/14 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[5],Z[7]}] Det[{Z[3],Z[5],Z[6],Z[7]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[2,4,5,6,7]
  + 1/14 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[5],Z[7]}] Det[{Z[3],Z[5],Z[6],Z[7]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[2,3,5,6,7]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[5],Z[7]}] Det[{Z[3],Z[5],Z[6],Z[7]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[1,4,5,6,7]
  - 5/7 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[5],Z[7]}] Det[{Z[3],Z[5],Z[6],Z[7]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[1,3,5,6,7]
  + 5/14 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[5],Z[7]}] Det[{Z[3],Z[5],Z[6],Z[7]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[1,3,4,6,7]
  - 9/14 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[5],Z[7]}] Det[{Z[3],Z[5],Z[6],Z[7]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[1,3,4,5,7]
  + 3/14 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[5],Z[7]}] Det[{Z[3],Z[5],Z[6],Z[7]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[1,2,5,6,7]
  - 9/14 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[5],Z[7]}] Det[{Z[3],Z[5],Z[6],Z[7]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[1,2,3,6,7]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[5],Z[7]}] Det[{Z[3],Z[5],Z[6],Z[7]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[1,2,3,5,7]
  + 3/14 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[5],Z[7]}] Det[{Z[3],Z[4],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[3,4,5,6,7]
  - 5/14 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[5],Z[7]}] Det[{Z[3],Z[4],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[2,3,5,6,7]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[5],Z[7]}] Det[{Z[3],Z[4],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[1,4,5,6,7]
  + 5/7 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[5],Z[7]}] Det[{Z[3],Z[4],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[1,3,5,6,7]
  - 5/14 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[5],Z[7]}] Det[{Z[3],Z[4],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[1,3,4,6,7]
  + 9/14 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[5],Z[7]}] Det[{Z[3],Z[4],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[1,3,4,5,7]
  - 3/14 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[5],Z[7]}] Det[{Z[3],Z[4],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[1,2,5,6,7]
  + 9/14 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[5],Z[7]}] Det[{Z[3],Z[4],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[1,2,3,6,7]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[5],Z[7]}] Det[{Z[3],Z[4],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[1,2,3,5,7]
  - 1/2 * Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[5],Z[6],Z[7]}] Det[{Z[3],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[3,4,5,6,7]
  + 3/7 * Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[5],Z[6],Z[7]}] Det[{Z[3],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[2,4,5,6,7]
  + 1/2 * Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[5],Z[6],Z[7]}] Det[{Z[3],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[2,3,5,6,7]
  + 1/7 * Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[5],Z[6],Z[7]}] Det[{Z[3],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[2,3,4,6,7]
  - 2/7 * Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[5],Z[6],Z[7]}] Det[{Z[3],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[2,3,4,5,7]
  - 5/14 * Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[5],Z[6],Z[7]}] Det[{Z[3],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[1,3,4,5,7]
  + 3/7 * Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[5],Z[6],Z[7]}] Det[{Z[3],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[1,2,3,4,7]
  - 9/14 * Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],Z[6],Z[7]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[3,4,5,6,7]
  + 4/7 * Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],Z[6],Z[7]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[2,4,5,6,7]
  - 1/2 * Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],Z[6],Z[7]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[2,3,5,6,7]
  + 5/14 * Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],Z[6],Z[7]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[2,3,4,6,7]
  - 9/14 * Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],Z[6],Z[7]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[2,3,4,5,7]
  + 4/7 * Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],Z[6],Z[7]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[1,3,5,6,7]
  - 4/7 * Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],Z[6],Z[7]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[1,3,4,5,7]
  - 3/7 * Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],Z[6],Z[7]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[1,2,5,6,7]
  + 2/7 * Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],Z[6],Z[7]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[1,2,4,6,7]
  + 3/14 * Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],Z[6],Z[7]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[1,2,4,5,7]
  - 11/14 * Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],Z[6],Z[7]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[1,2,3,5,7]
  + 4/7 * Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],Z[6],Z[7]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[1,2,3,4,7]
  + 3/14 * Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[4],Z[6],Z[7]}] Det[{Z[3],Z[5],Z[6],Z[7]}] Det[{Z[3],Z[5],A[1],B[1]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[3,4,5,6,7]
  + 1/14 * Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[4],Z[6],Z[7]}] Det[{Z[3],Z[5],Z[6],Z[7]}] Det[{Z[3],Z[5],A[1],B[1]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[2,4,5,6,7]
  - 9/14 * Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[4],Z[6],Z[7]}] Det[{Z[3],Z[5],Z[6],Z[7]}] Det[{Z[3],Z[5],A[1],B[1]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[2,3,5,6,7]
  - 1/7 * Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[4],Z[6],Z[7]}] Det[{Z[3],Z[5],Z[6],Z[7]}] Det[{Z[3],Z[5],A[1],B[1]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[2,3,4,5,7]
  - 5/14 * Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[4],Z[6],Z[7]}] Det[{Z[3],Z[5],Z[6],Z[7]}] Det[{Z[3],Z[5],A[1],B[1]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[1,3,5,6,7]
  + 9/14 * Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[4],Z[6],Z[7]}] Det[{Z[3],Z[5],Z[6],Z[7]}] Det[{Z[3],Z[5],A[1],B[1]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[1,3,4,5,7]
  + 1/7 * Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[4],Z[6],Z[7]}] Det[{Z[3],Z[5],Z[6],Z[7]}] Det[{Z[3],Z[5],A[1],B[1]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[1,2,5,6,7]
  - 2/7 * Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[4],Z[6],Z[7]}] Det[{Z[3],Z[5],Z[6],Z[7]}] Det[{Z[3],Z[5],A[1],B[1]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[1,2,4,5,7]
  + 1/7 * Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[4],Z[6],Z[7]}] Det[{Z[3],Z[5],Z[6],Z[7]}] Det[{Z[3],Z[5],A[1],B[1]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[1,2,3,6,7]
  + 2/7 * Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[4],Z[6],Z[7]}] Det[{Z[3],Z[5],Z[6],Z[7]}] Det[{Z[3],Z[5],A[1],B[1]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[1,2,3,5,7]
  - 3/7 * Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[4],Z[6],Z[7]}] Det[{Z[3],Z[5],Z[6],Z[7]}] Det[{Z[3],Z[5],A[1],B[1]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[1,2,3,4,7]
  + 9/14 * Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],Z[5],Z[7]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[3,4,5,6,7]
  - 4/7 * Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],Z[5],Z[7]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[2,4,5,6,7]
  + 9/14 * Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],Z[5],Z[7]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[2,3,5,6,7]
  - 5/14 * Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],Z[5],Z[7]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[2,3,4,6,7]
  + 5/14 * Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],Z[5],Z[7]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[2,3,4,5,7]
  + 1/7 * Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],Z[5],Z[7]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[1,3,4,5,7]
  + 1/7 * Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],Z[5],Z[7]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[1,2,5,6,7]
  - 2/7 * Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],Z[5],Z[7]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[1,2,4,6,7]
  + 1/14 * Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],Z[5],Z[7]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[1,2,4,5,7]
  + 1/2 * Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],Z[5],Z[7]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[1,2,3,5,7]
  - 2/7 * Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],Z[5],Z[7]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[1,2,3,4,7]
  - 3/14 * Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[4],Z[5],Z[7]}] Det[{Z[3],Z[5],Z[6],Z[7]}] Det[{Z[3],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[3,4,5,6,7]
  - 1/14 * Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[4],Z[5],Z[7]}] Det[{Z[3],Z[5],Z[6],Z[7]}] Det[{Z[3],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[2,4,5,6,7]
  + 5/14 * Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[4],Z[5],Z[7]}] Det[{Z[3],Z[5],Z[6],Z[7]}] Det[{Z[3],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[2,3,5,6,7]
  - 1/7 * Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],Z[6],Z[7]}] Det[{Z[3],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[3,4,5,6,7]
  + 2/7 * Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],Z[6],Z[7]}] Det[{Z[3],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[2,4,5,6,7]
  + 5/14 * Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],Z[6],Z[7]}] Det[{Z[3],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[2,3,5,6,7]
  + 1/14 * Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],Z[6],Z[7]}] Det[{Z[3],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[2,3,4,5,7]
  + 1/14 * Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],Z[6],Z[7]}] Det[{Z[3],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[1,2,5,6,7]
  - 1/7 * Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],Z[6],Z[7]}] Det[{Z[3],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[1,2,4,5,7]
  - 5/14 * Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],Z[6],Z[7]}] Det[{Z[3],Z[5],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[1,2,3,6,7]
  + 1/7 * Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],Z[5],Z[7]}] Det[{Z[3],Z[5],Z[6],Z[7]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[3,4,5,6,7]
  - 2/7 * Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],Z[5],Z[7]}] Det[{Z[3],Z[5],Z[6],Z[7]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[2,4,5,6,7]
  - 1/14 * Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],Z[5],Z[7]}] Det[{Z[3],Z[5],Z[6],Z[7]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[2,3,5,6,7]
  + 1/7 * Det[{Z[1],Z[3],Z[5],Z[7]}] Det[{Z[2],Z[4],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[3,4,5,6,7]
  + 3/14 * Det[{Z[1],Z[3],Z[5],Z[7]}] Det[{Z[2],Z[4],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[2,4,5,6,7]
  - 1/14 * Det[{Z[1],Z[3],Z[5],Z[7]}] Det[{Z[2],Z[4],Z[6],Z[7]}] / (Det[{Z[1],Z[7],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}]) R[2,3,5,6,7]


==> anc/nmhv_8pt_L1.txt <==
# N=4 sYM NMHV amplitude integrand: 8 points, 1 loop.
# 1860 terms. Each stands for the sum over its images under the dihedral relabelings of the external legs and
# the permutations of the loop labels, one term per group element.
# R[a,b,c,d,e] is the R-invariant defined in README.txt.
# Variables, normalization and sign convention: README.txt.
# Fixed uniquely by the conditions of the paper.

I = 
  + 5/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[4,5,6,7,8]
  - 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,5,6,7,8]
  - 3/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,6,7,8]
  - 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,5,7,8]
  + 3/4 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,6,7,8]
  + 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,5,7,8]
  - 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,5,6,8]
  - 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,6,7,8]
  - 1 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,7,8]
  - 1 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,6,8]
  + 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,5,8]
  + 3/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,4,6,7,8]
  - 3 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,4,5,7,8]
  + 7/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,4,7,8]
  + 3 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,4,5,8]
  - 5/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,4,8]
  - 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[4,5,6,7,8]
  - 2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,5,6,7,8]
  - 3 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,6,7,8]
  - 9/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,5,7,8]
  + 6 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,5,6,8]
  + 1 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,5,6,7,8]
  + 7/4 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,6,7,8]
  - 13/4 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,5,6,8]
  + 3 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,6,7,8]
  + 9/4 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,5,7,8]
  - 2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,5,6,8]
  + 19/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,7,8]
  - 37/4 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,6,8]
  + 6 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,5,8]
  - 3/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,5,6,7,8]
  - 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,4,6,7,8]
  + 7/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,4,5,7,8]
  - 4 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,6,7,8]
  - 5/4 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,5,7,8]
  + 5 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,5,6,8]
  - 7/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,4,7,8]
  - 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,4,6,8]
  + 2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,6,7,8]
  + 1/4 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,5,7,8]
  - 3/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,5,6,8]
  + 1 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,4,7,8]
  + 9/4 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,4,6,8]
  - 4 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,4,5,8]
  - 37/4 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,7,8]
  + 21/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,6,8]
  - 35/4 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,5,8]
  + 3 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,4,8]
  - 3/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[4,5,6,7,8]
  + 1 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,6,7,8]
  + 7/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,5,7,8]
  - 3/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,5,6,8]
  - 3/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,5,6,7,8]
  - 11/4 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,6,7,8]
  + 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,5,7,8]
  + 7/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,5,6,8]
  + 1 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,6,7,8]
  - 3 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,5,7,8]
  + 3/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,5,6,8]
  - 7 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,7,8]
  + 5 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,6,8]
  - 2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,5,8]
  + 3/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,5,6,7,8]
  + 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,4,6,7,8]
  - 3/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,4,5,7,8]
  - 4 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,4,5,6,8]
  + 2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,6,7,8]
  + 9/4 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,5,7,8]
  - 3/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,5,6,8]
  + 5/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,4,7,8]
  - 3/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,4,6,8]
  - 3 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,6,7,8]
  - 1 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,5,7,8]
  + 3/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,5,6,8]
  - 1 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,4,7,8]
  - 5/4 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,4,6,8]
  + 9/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,4,5,8]
  + 7 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,7,8]
  - 4 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,6,8]
  + 3/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,5,8]
  - 3/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,4,8]
  - 3/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[7],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[4,5,6,7,8]
  + 7/4 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[7],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,5,6,7,8]
  - 1 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[7],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,6,7,8]
  - 7/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[7],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,5,7,8]
  - 2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[7],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,5,6,7,8]
  + 7/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[7],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,6,7,8]
  + 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[7],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,5,7,8]
  - 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[7],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,5,6,8]
  - 1 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[7],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,5,7,8]
  - 1 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[7],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,5,6,8]
  + 9/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[7],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,7,8]
  - 1/4 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[7],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,6,8]
  + 1 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[7],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,5,8]
  + 1/4 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[7],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,5,6,7,8]
  - 1 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[7],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,4,6,7,8]
  + 5/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[7],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,4,5,7,8]
  - 7/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[7],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,4,5,6,8]
  - 1/4 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[7],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,6,7,8]
  + 1/4 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[7],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,5,7,8]
  + 7/4 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[7],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,5,6,8]
  - 3/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[7],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,4,7,8]
  - 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[7],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,4,6,8]
  + 1 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[7],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,4,5,8]
  + 1 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[7],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,6,7,8]
  + 2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[7],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,5,7,8]
  + 2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[7],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,5,6,8]
  - 3/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[7],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,4,7,8]
  - 9/4 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[7],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,4,6,8]
  - 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[7],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,4,5,8]
  - 3/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[7],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,7,8]
  + 3 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[7],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,6,8]
  - 4 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[7],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,5,8]
  + 3/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[7],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,4,8]
  + 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[4,5,6,7,8]
  + 9/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,5,6,7,8]
  - 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,6,7,8]
  + 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,5,7,8]
  - 2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,5,6,8]
  - 9/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,5,6,7,8]
  + 5/4 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,6,7,8]
  - 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,5,7,8]
  + 9/4 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,5,6,8]
  - 1 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,6,7,8]
  - 5/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,5,7,8]
  - 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,5,6,8]
  + 3 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,7,8]
  - 3/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,6,8]
  - 5/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,5,8]
  + 3/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,5,6,7,8]
  + 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,4,6,7,8]
  - 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,4,5,7,8]
  - 2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,4,5,6,8]
  + 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,6,7,8]
  - 1 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,5,7,8]
  + 2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,5,6,8]
  - 2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,4,7,8]
  + 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,4,6,8]
  + 2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,4,5,8]
  - 3/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,6,7,8]
  + 1 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,5,7,8]
  - 3/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,5,6,8]
  + 1 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,4,7,8]
  - 1/4 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,4,6,8]
  + 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,4,5,8]
  - 1 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,7,8]
  + 2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,6,8]
  - 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,5,8]
  - 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,4,8]
  - 3/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[4,5,6,7,8]
  - 4 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,5,6,7,8]
  - 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,6,7,8]
  + 1 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,5,7,8]
  - 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,5,6,8]
  + 13/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,5,6,7,8]
  - 7/4 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,6,7,8]
  - 5/4 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,5,6,8]
  - 1 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,6,7,8]
  + 3 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,5,7,8]
  - 1 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,5,6,8]
  - 7/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,7,8]
  + 11/4 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,6,8]
  + 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,5,8]
  - 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,5,6,7,8]
  - 1 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,4,6,7,8]
  + 3 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,4,5,6,8]
  + 1 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,6,7,8]
  + 7/4 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,5,7,8]
  - 3 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,5,6,8]
  + 3/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,4,7,8]
  - 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,4,6,8]
  - 1 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,4,5,8]
  + 3/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,6,7,8]
  - 5/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,5,7,8]
  + 2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,5,6,8]
  - 1 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,4,7,8]
  + 5/4 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,4,6,8]
  - 1 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,4,5,8]
  + 2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,7,8]
  - 5 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,6,8]
  + 3 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,5,8]
  - 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,4,8]
  + 3/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[4,5,6,7,8]
  - 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,5,6,7,8]
  + 9/4 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,5,7,8]
  - 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,5,6,8]
  - 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,5,6,7,8]
  - 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,6,7,8]
  - 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,5,7,8]
  + 3/4 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,5,6,8]
  + 3/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,5,7,8]
  - 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,5,6,8]
  - 2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,7,8]
  + 1 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,6,8]
  - 7/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,5,8]
  - 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,5,6,7,8]
  + 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,4,6,7,8]
  - 9/4 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,4,5,7,8]
  + 3 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,4,5,6,8]
  + 2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,6,7,8]
  - 7/4 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,5,7,8]
  - 1 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,5,6,8]
  + 5/4 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,4,7,8]
  + 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,4,6,8]
  - 3/4 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,4,5,8]
  - 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,6,7,8]
  + 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,5,7,8]
  - 2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,5,6,8]
  + 1 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,4,7,8]
  + 3/4 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,4,6,8]
  + 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,7,8]
  - 3 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,6,8]
  + 4 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,5,8]
  - 1 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,4,8]
  + 1 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[4,5,6,7,8]
  + 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,5,6,7,8]
  + 1/4 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,6,7,8]
  + 1/4 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,5,6,8]
  - 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,6,7,8]
  - 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,5,7,8]
  - 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,6,8]
  - 1 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,6,7,8]
  - 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,5,7,8]
  + 3/4 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,4,6,8]
  - 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[4,5,6,7,8]
  + 4 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,5,6,7,8]
  - 3/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,6,7,8]
  - 1/4 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,5,7,8]
  - 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,5,6,8]
  - 9/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,5,6,7,8]
  + 3/4 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,6,7,8]
  + 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,5,7,8]
  + 3/4 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,5,6,8]
  + 1 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,6,7,8]
  - 2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,5,7,8]
  + 1 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,5,6,8]
  + 9/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,7,8]
  - 3/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,6,8]
  - 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,5,8]
  + 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,5,6,7,8]
  + 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,4,6,7,8]
  + 3/4 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,4,5,7,8]
  - 4 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,4,5,6,8]
  - 1 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,6,7,8]
  - 5/4 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,5,7,8]
  + 5/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,5,6,8]
  - 13/4 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,4,7,8]
  + 9/4 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,4,5,8]
  + 1 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,6,7,8]
  + 3 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,5,7,8]
  - 13/4 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,4,6,8]
  - 4 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,7,8]
  + 4 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,6,8]
  - 3/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,5,8]
  + 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,4,8]
  - 3/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[4,5,6,7,8]
  + 11/4 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,5,6,7,8]
  - 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,6,7,8]
  - 9/4 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,5,7,8]
  - 7/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,5,6,7,8]
  + 1/4 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,6,7,8]
  + 1 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,5,7,8]
  + 1/4 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,5,6,8]
  + 1 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,6,7,8]
  - 11/4 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,5,7,8]
  + 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,5,6,8]
  + 5/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,7,8]
  - 1/4 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,6,8]
  + 1 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,5,8]
  + 1/4 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,5,6,7,8]
  - 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,4,6,7,8]
  + 7/4 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,4,5,7,8]
  - 5/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,4,5,6,8]
  - 1/4 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,6,7,8]
  + 7/4 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,5,6,8]
  - 1/4 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,4,7,8]
  - 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,4,6,8]
  + 1/4 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,4,5,8]
  + 7/4 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,5,7,8]
  + 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,5,6,8]
  - 1 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,4,7,8]
  - 3/4 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,4,6,8]
  - 1/4 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,7,8]
  + 5/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,6,8]
  - 13/4 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,5,8]
  + 1 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,4,8]
  + 3/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[4,5,6,7,8]
  - 7/4 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,5,6,7,8]
  + 3/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,6,7,8]
  - 3/4 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,5,7,8]
  + 1 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,5,6,8]
  + 2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,5,6,7,8]
  + 1/4 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,6,7,8]
  - 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,5,7,8]
  - 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,5,6,8]
  - 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,6,7,8]
  + 3/4 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,5,7,8]
  + 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,5,6,8]
  - 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,7,8]
  - 1/4 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,6,8]
  + 3/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,5,8]
  + 1/4 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,5,6,7,8]
  + 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,4,6,7,8]
  - 1/4 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,4,5,7,8]
  + 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,4,5,6,8]
  - 3/4 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,6,7,8]
  - 3/4 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,5,6,8]
  + 1/4 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,4,7,8]
  - 1/4 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,4,5,8]
  - 1 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,6,7,8]
  - 7/4 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,5,7,8]
  + 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,4,7,8]
  + 1 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,4,6,8]
  + 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,4,5,8]
  + 1/4 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,7,8]
  - 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,6,8]
  - 1/4 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,5,8]
  - 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,4,8]
  - 1 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[5],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,5,6,7,8]
  - 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[5],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,5,6,7,8]
  + 1/4 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[5],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,6,7,8]
  + 3/4 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[5],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,5,6,8]
  - 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[5],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,5,6,8]
  - 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[5],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,5,8]
  + 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[5],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,5,7,8]
  - 1/4 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[5],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,4,6,8]
  - 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[5],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,7,8]
  - 1 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[4,5,6,7,8]
  + 15/8 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,5,6,7,8]
  + 1 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,6,7,8]
  + 1/8 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,5,7,8]
  - 3 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,5,6,8]
  - 1/4 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,5,6,7,8]
  - 5/8 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,6,7,8]
  + 1 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,5,7,8]
  + 1/8 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,5,6,8]
  - 2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,6,7,8]
  - 15/8 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,5,7,8]
  + 1 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,5,6,8]
  - 13/4 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,7,8]
  + 49/8 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,6,8]
  - 3 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,5,8]
  + 3/8 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,5,6,7,8]
  - 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,4,6,7,8]
  - 1/8 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,4,5,7,8]
  + 1/4 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,4,5,6,8]
  + 25/8 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,6,7,8]
  - 21/8 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,5,6,8]
  + 17/8 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,4,7,8]
  - 5/8 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,4,5,8]
  - 5/8 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,5,7,8]
  + 3/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,5,6,8]
  - 1 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,4,7,8]
  - 3/8 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,4,6,8]
  + 1 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,4,5,8]
  + 41/8 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,7,8]
  - 25/4 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,6,8]
  + 33/8 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,5,8]
  - 1 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,4,8]
  + 3 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[4,5,6,7,8]
  + 5/4 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,5,6,7,8]
  - 1 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,6,7,8]
  - 7/4 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,5,7,8]
  + 3/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,5,6,8]
  - 5/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,5,6,7,8]
  + 5/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,6,7,8]
  - 1 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,5,7,8]
  + 1/4 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,5,6,8]
  + 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,6,7,8]
  + 1 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,5,7,8]
  - 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,5,6,8]
  + 17/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,7,8]
  - 8 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,6,8]
  + 3 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,5,8]
  - 1/4 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,5,6,7,8]
  + 3/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,4,6,7,8]
  + 1/4 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,4,5,7,8]
  + 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,4,5,6,8]
  - 21/4 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,6,7,8]
  - 5/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,5,7,8]
  + 13/4 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,5,6,8]
  - 19/4 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,4,7,8]
  + 3/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,4,6,8]
  + 7/4 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,4,5,8]
  + 3 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,5,7,8]
  - 3 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,5,6,8]
  + 3/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,4,7,8]
  - 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,4,6,8]
  - 2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,4,5,8]
  - 19/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,7,8]
  + 9 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,6,8]
  - 4 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,5,8]
  + 2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,4,8]
  - 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[3],Z[7],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[4,5,6,7,8]
  + 1 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[3],Z[7],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,5,6,7,8]
  + 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[3],Z[7],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,6,7,8]
  - 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[3],Z[7],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,5,6,7,8]
  - 1 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[3],Z[7],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,6,7,8]
  + 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[3],Z[7],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,5,7,8]
  + 1/4 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[3],Z[7],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,5,6,8]
  - 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[3],Z[7],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,6,7,8]
  - 5/4 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[3],Z[7],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,5,7,8]
  + 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[3],Z[7],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,5,6,8]
  + 1 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[3],Z[7],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,6,8]
  - 1/4 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[3],Z[7],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,5,7,8]
  + 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[3],Z[7],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,6,7,8]
  - 3/4 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[3],Z[7],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,5,7,8]
  + 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[3],Z[7],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,4,6,8]
  + 3/4 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[3],Z[7],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,7,8]
  - 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[3],Z[7],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,6,8]
  + 1/4 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[3],Z[7],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,5,8]
  + 3/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[4,5,6,7,8]
  - 7/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,5,6,7,8]
  - 1 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,6,7,8]
  + 1 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,5,7,8]
  + 5/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,5,6,8]
  + 2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,5,6,7,8]
  - 1 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,6,7,8]
  - 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,5,7,8]
  - 1 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,5,6,8]
  + 3/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,6,7,8]
  + 2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,5,7,8]
  - 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,5,6,8]
  - 2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,7,8]
  - 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,6,8]
  + 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,5,8]
  - 1 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,5,6,7,8]
  - 1 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,4,5,7,8]
  + 1 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,4,5,6,8]
  + 1 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,6,7,8]
  + 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,5,6,8]
  + 1 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,4,7,8]
  - 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,4,6,8]
  - 1 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,4,5,8]
  - 1 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,5,7,8]
  + 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,4,6,8]
  - 1 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,7,8]
  - 1 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,4,8]
  + 1 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[4,5,6,7,8]
  + 3/4 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,5,6,7,8]
  + 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,6,7,8]
  - 3/4 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,5,7,8]
  + 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,5,6,8]
  - 3 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,5,6,7,8]
  + 2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,6,7,8]
  + 1 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,5,6,8]
  + 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,6,7,8]
  - 7/4 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,5,7,8]
  + 9/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,7,8]
  - 3/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,6,8]
  + 1 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,5,8]
  + 3/4 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,5,6,7,8]
  + 3/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,4,6,7,8]
  + 3/4 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,4,5,7,8]
  - 7/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,4,5,6,8]
  - 13/4 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,6,7,8]
  - 3/4 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,5,7,8]
  + 9/4 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,5,6,8]
  - 13/4 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,4,7,8]
  + 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,4,6,8]
  + 5/4 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,4,5,8]
  + 3/4 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,5,7,8]
  - 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,5,6,8]
  + 1 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,4,7,8]
  - 2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,4,6,8]
  + 1 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,4,5,8]
  - 13/4 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,7,8]
  + 11/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,6,8]
  - 15/4 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,5,8]
  + 3/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,4,8]
  - 3/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[4,5,6,7,8]
  - 5/4 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,5,6,7,8]
  + 3/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,6,7,8]
  + 3/4 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,5,7,8]
  + 5/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,5,6,7,8]
  - 5/4 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,6,7,8]
  - 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,5,7,8]
  - 5/4 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,5,6,8]
  - 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,6,7,8]
  + 7/4 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,5,7,8]
  - 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,5,6,8]
  - 11/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,7,8]
  + 1/4 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,6,8]
  - 3/4 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,5,6,7,8]
  - 3/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,4,6,7,8]
  - 3/4 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,4,5,7,8]
  + 7/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,4,5,6,8]
  + 9/4 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,6,7,8]
  + 2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,5,7,8]
  - 7/4 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,5,6,8]
  + 15/4 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,4,7,8]
  - 7/4 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,4,5,8]
  - 5/4 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,5,7,8]
  - 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,4,7,8]
  + 9/4 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,4,6,8]
  - 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,4,5,8]
  + 19/4 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,7,8]
  - 7/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,6,8]
  + 7/4 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,5,8]
  - 1 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,4,8]
  - 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[4,5,6,7,8]
  + 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,5,6,7,8]
  - 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,6,7,8]
  + 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[4,5,6,7,8]
  - 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,5,6,7,8]
  - 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,6,7,8]
  - 3/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[5],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[4,5,6,7,8]
  - 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[5],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,5,6,7,8]
  + 1 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[5],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,5,7,8]
  + 1 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[5],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,5,6,7,8]
  - 3/4 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[5],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,6,7,8]
  + 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[5],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,5,7,8]
  - 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[5],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,5,7,8]
  + 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[5],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,5,6,8]
  - 2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[5],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,7,8]
  + 2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[5],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,6,8]
  + 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[5],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,5,6,7,8]
  - 2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[5],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,4,5,6,8]
  + 1 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[5],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,6,7,8]
  + 1 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[5],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,5,7,8]
  - 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[5],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,5,6,8]
  + 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[5],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,4,7,8]
  - 1 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[5],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,4,6,8]
  - 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[5],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,6,7,8]
  - 1 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[5],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,5,7,8]
  + 3/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[5],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,5,6,8]
  - 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[5],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,4,7,8]
  - 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[5],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,4,6,8]
  + 3/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[5],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,4,5,8]
  + 5/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[5],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,7,8]
  - 2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[5],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,6,8]
  - 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,5,6,8]
  + 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,5,6,8]
  - 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,5,6,8]
  + 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,6,8]
  - 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,5,8]
  + 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[5],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,5,6,7,8]
  - 1/4 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[5],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,6,7,8]
  + 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[4,5,6,7,8]
  + 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,5,6,7,8]
  - 3/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,6,7,8]
  + 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,5,6,7,8]
  - 3/4 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,6,7,8]
  + 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,5,7,8]
  - 1/4 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,5,6,8]
  + 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,6,7,8]
  - 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,5,7,8]
  + 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,5,6,8]
  + 1 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,7,8]
  + 3/4 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,6,8]
  + 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,6,7,8]
  - 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,5,7,8]
  - 1/2 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,4,7,8]
  - 1/4 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,4,6,8]
  - 1 * Det[{Z[1],Z[2],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,7,8]
  - 2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[4,5,6,7,8]
  + 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,5,6,7,8]
  - 5/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,6,7,8]
  - 9/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,5,7,8]
  + 3/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,5,6,8]
  - 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,5,6,7,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,6,7,8]
  + 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,5,6,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,6,7,8]
  - 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,5,7,8]
  - 5/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,5,6,8]
  + 4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,7,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,6,8]
  + 3/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,5,8]
  + 2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,5,6,7,8]
  - 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,4,6,7,8]
  + 17/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,4,5,7,8]
  - 3 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,4,5,6,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,6,7,8]
  - 7/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,5,7,8]
  + 3 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,5,6,8]
  - 1/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,4,7,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,4,6,8]
  - 7/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,4,5,8]
  - 3/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,6,7,8]
  - 3/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,5,7,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,5,6,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,4,7,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,4,6,8]
  - 5/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,7,8]
  + 5 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,6,8]
  - 11/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,5,8]
  + 3/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,4,8]
  - 5/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[4,5,6,7,8]
  + 1/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,5,6,7,8]
  - 1/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,6,7,8]
  + 15/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,5,7,8]
  - 17/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,5,6,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,5,6,7,8]
  - 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,6,7,8]
  + 1/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,5,6,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,6,7,8]
  + 1/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,5,7,8]
  - 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,5,6,8]
  - 4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,7,8]
  + 1/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,6,8]
  - 2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,5,8]
  - 5/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,5,6,7,8]
  + 3/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,4,6,7,8]
  - 3 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,4,5,7,8]
  + 3/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,4,5,6,8]
  + 3 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,5,7,8]
  - 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,5,6,8]
  + 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,4,7,8]
  + 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,4,5,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,6,7,8]
  + 1/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,5,7,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,4,7,8]
  - 1/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,4,6,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,4,5,8]
  + 11/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,7,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,6,8]
  + 3/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,5,8]
  - 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,4,8]
  + 3/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[4,5,6,7,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,6,7,8]
  - 2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,5,7,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,5,6,8]
  - 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,5,6,7,8]
  + 9/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,6,7,8]
  - 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,6,7,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,5,6,8]
  + 2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,7,8]
  + 3/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,6,8]
  - 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,5,8]
  + 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,6,7,8]
  - 7/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,5,7,8]
  - 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,6,8]
  - 3/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[4,5,6,7,8]
  - 2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,5,6,7,8]
  + 3/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,6,7,8]
  - 1/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,5,7,8]
  + 11/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,5,6,8]
  + 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,5,6,7,8]
  - 3/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,6,7,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,6,7,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,5,7,8]
  + 2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,5,6,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,7,8]
  - 2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,6,8]
  + 7/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,5,8]
  - 9/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,6,7,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,5,7,8]
  - 3/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,5,6,8]
  - 3/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,4,7,8]
  - 3/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,7,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[4,5,6,7,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,5,6,7,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,6,7,8]
  + 3/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,5,7,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,5,6,8]
  + 3/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,6,7,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,5,7,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,5,6,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,6,7,8]
  - 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,5,7,8]
  + 3/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,7,8]
  + 3/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,6,8]
  - 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,5,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,4,6,7,8]
  - 3/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,4,5,7,8]
  - 3 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,4,7,8]
  - 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,4,6,8]
  + 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,4,5,8]
  + 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,4,8]
  + 5/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[4,5,6,7,8]
  + 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,5,6,7,8]
  + 2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,6,7,8]
  + 7/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,5,7,8]
  - 4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,5,6,8]
  - 3/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,5,6,7,8]
  + 5/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,6,7,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,5,7,8]
  + 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,5,6,8]
  - 2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,6,7,8]
  - 1/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,5,7,8]
  + 3/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,5,6,8]
  - 5 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,7,8]
  + 4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,6,8]
  - 9/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,5,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,5,6,7,8]
  + 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,4,6,7,8]
  - 13/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,4,5,7,8]
  + 2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,4,5,6,8]
  + 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,6,7,8]
  + 9/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,5,7,8]
  - 7/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,5,6,8]
  + 7/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,4,7,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,4,6,8]
  + 5/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,4,5,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,6,7,8]
  + 9/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,5,7,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,5,6,8]
  - 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,4,7,8]
  - 5/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,4,6,8]
  + 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,4,5,8]
  + 17/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,7,8]
  - 11/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,6,8]
  + 23/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,5,8]
  - 3/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,4,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[4,5,6,7,8]
  - 9/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,5,7,8]
  + 2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,5,6,8]
  + 3/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,5,6,7,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,6,7,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,5,7,8]
  - 5/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,5,6,8]
  - 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,6,7,8]
  + 3/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,5,7,8]
  + 3 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,7,8]
  - 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,6,8]
  + 3/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,5,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,5,6,7,8]
  + 5/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,4,5,7,8]
  + 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,4,5,6,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,6,7,8]
  - 13/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,5,7,8]
  + 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,5,6,8]
  - 1/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,4,7,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,4,6,8]
  - 5/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,4,5,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,6,7,8]
  - 5/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,5,7,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,5,6,8]
  + 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,4,7,8]
  + 3/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,4,6,8]
  - 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,4,5,8]
  - 9/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,7,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,6,8]
  - 3/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,5,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,4,8]
  - 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[7],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[4,5,6,7,8]
  + 3/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[7],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,5,7,8]
  + 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[7],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,5,6,7,8]
  - 5/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[7],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,6,7,8]
  + 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[7],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,6,7,8]
  + 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[7],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,5,6,8]
  - 2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[7],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,7,8]
  - 3/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[7],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,6,8]
  + 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[7],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,5,8]
  - 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[7],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,6,7,8]
  + 7/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[7],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,5,7,8]
  + 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[7],A[1],B[1]}] Det[{Z[4],Z[5],Z[6],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,6,8]
  - 3/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[4,5,6,7,8]
  + 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,6,7,8]
  + 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,5,7,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,5,6,7,8]
  - 7/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,6,7,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,5,7,8]
  + 1/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,5,6,8]
  - 3/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,5,7,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,5,6,8]
  - 2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,7,8]
  + 2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,6,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,5,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,5,6,7,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,4,5,7,8]
  - 2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,4,5,6,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,6,7,8]
  - 1/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,5,7,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,4,7,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,4,5,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,6,7,8]
  - 5/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,5,7,8]
  + 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,5,6,8]
  - 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,4,6,8]
  + 3/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,4,5,8]
  + 7/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,7,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,6,8]
  + 1/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,5,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,4,8]
  + 3 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[4,5,6,7,8]
  - 3/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,5,6,7,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,6,7,8]
  - 5/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,5,7,8]
  + 2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,5,6,8]
  - 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,5,6,7,8]
  + 7/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,6,7,8]
  - 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,5,7,8]
  - 1/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,5,6,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,6,7,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,5,7,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,5,6,8]
  + 2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,7,8]
  - 3 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,6,8]
  + 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,5,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,5,6,7,8]
  - 1/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,4,5,7,8]
  + 3/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,4,5,6,8]
  - 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,6,7,8]
  - 3/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,5,7,8]
  - 3/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,4,7,8]
  + 3/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,4,6,8]
  - 3/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,4,5,8]
  + 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,5,7,8]
  - 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,5,6,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,4,7,8]
  - 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,4,5,8]
  - 3 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,7,8]
  + 2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,6,8]
  - 3/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[4,5,6,7,8]
  + 2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,5,6,7,8]
  - 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,6,7,8]
  - 1/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,5,7,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,5,6,8]
  - 3/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,5,6,7,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,6,7,8]
  - 1/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,5,6,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,5,7,8]
  + 3/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,5,6,8]
  + 3/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,7,8]
  - 5/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,6,8]
  + 2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,5,8]
  + 3/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,5,6,7,8]
  - 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,4,6,7,8]
  + 5/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,4,5,7,8]
  - 3/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,4,5,6,8]
  - 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,6,7,8]
  - 1/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,5,7,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,5,6,8]
  - 1/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,4,7,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,4,6,8]
  - 1/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,4,5,8]
  + 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,6,7,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,5,7,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,4,7,8]
  - 3/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,4,6,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,4,5,8]
  - 2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,7,8]
  + 2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,6,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,4,8]
  - 7/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[4,5,6,7,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,5,6,7,8]
  + 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,6,7,8]
  + 2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,5,7,8]
  + 3/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,5,6,7,8]
  - 5/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,6,7,8]
  + 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,5,7,8]
  + 1/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,5,6,8]
  - 5/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,5,7,8]
  + 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,5,6,8]
  - 4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,7,8]
  + 4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,6,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,5,8]
  + 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,5,6,7,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,4,5,7,8]
  - 4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,4,5,6,8]
  + 3/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,6,7,8]
  + 3/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,5,7,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,5,6,8]
  + 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,4,7,8]
  - 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,4,6,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,4,5,8]
  - 9/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,5,7,8]
  + 5/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,5,6,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,4,7,8]
  - 3/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,4,6,8]
  + 3 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,4,5,8]
  + 17/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,7,8]
  - 5/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,6,8]
  + 1/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,5,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,4,8]
  + 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[4,5,6,7,8]
  + 2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,5,6,7,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,6,7,8]
  - 3/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,5,7,8]
  - 3/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,5,6,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,5,6,7,8]
  + 3/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,6,7,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,5,6,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,6,7,8]
  + 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,5,7,8]
  - 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,5,6,8]
  + 2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,7,8]
  - 3/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,6,8]
  - 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,5,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,5,6,7,8]
  - 1/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,4,5,7,8]
  + 5/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,4,5,6,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,6,7,8]
  - 1/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,5,7,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,5,6,8]
  - 1/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,4,7,8]
  + 5/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,4,5,8]
  + 3/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,5,7,8]
  - 3/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,5,6,8]
  + 3/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,4,6,8]
  - 2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,4,5,8]
  - 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,7,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,4,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[4,5,6,7,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,5,6,7,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,6,7,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,5,7,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,5,6,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,5,6,7,8]
  + 3/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,6,7,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,5,7,8]
  - 1/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,5,6,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,6,7,8]
  + 5/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,5,7,8]
  - 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,6,8]
  + 1/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,5,7,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,6,7,8]
  + 3/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,5,7,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,4,6,8]
  - 3/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,7,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,6,8]
  - 1/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,5,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[4,5,6,7,8]
  - 3/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,5,6,7,8]
  + 5/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,5,7,8]
  - 3/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,5,6,8]
  + 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,5,6,7,8]
  - 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,6,7,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,5,7,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,5,6,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,6,7,8]
  - 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,5,7,8]
  - 2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,5,6,8]
  - 3/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,7,8]
  + 7/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,6,8]
  - 2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,5,8]
  - 3/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,5,6,7,8]
  + 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,4,6,7,8]
  - 5/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,4,5,7,8]
  + 3/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,4,5,6,8]
  + 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,6,7,8]
  + 1/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,5,7,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,5,6,8]
  + 1/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,4,7,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,4,6,8]
  + 1/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,4,5,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,6,7,8]
  - 3/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,5,7,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,4,7,8]
  + 2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,4,6,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,4,5,8]
  + 3 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,7,8]
  - 2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,6,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,4,8]
  + 3/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[5],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[4,5,6,7,8]
  + 1/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[5],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,5,6,7,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[5],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,6,7,8]
  + 3/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[5],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,5,6,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[5],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,5,6,7,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[5],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,5,7,8]
  - 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[5],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,5,6,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[5],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,6,7,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[5],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,5,7,8]
  + 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[5],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,5,6,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[5],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,7,8]
  - 9/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[5],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,6,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[5],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,5,8]
  - 1/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[5],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,5,6,7,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[5],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,4,6,7,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[5],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,4,5,7,8]
  - 2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[5],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,4,5,6,8]
  + 1/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[5],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,6,7,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[5],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,5,7,8]
  + 7/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[5],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,5,6,8]
  - 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[5],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,4,7,8]
  + 2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[5],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,4,5,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[5],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,6,7,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[5],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,5,7,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[5],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,4,7,8]
  - 7/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[5],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,4,6,8]
  - 2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[5],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,7,8]
  + 2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[5],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,6,8]
  + 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[5],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,5,8]
  - 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[5],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,4,8]
  - 2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[4,5,6,7,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,5,6,7,8]
  - 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,6,7,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,5,7,8]
  + 3/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,5,6,8]
  + 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,5,6,7,8]
  - 2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,6,7,8]
  + 3/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,5,6,8]
  + 3/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,6,7,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,5,7,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,5,6,8]
  + 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,7,8]
  - 5/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,6,8]
  + 5/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,5,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,5,6,7,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,4,6,7,8]
  + 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,4,5,7,8]
  - 3/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,4,5,6,8]
  - 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,6,7,8]
  + 3/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,5,6,8]
  - 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,4,7,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,4,6,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,5,7,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,4,6,8]
  - 2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,7,8]
  + 3 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,6,8]
  - 5/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,5,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,4,8]
  + 3/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[4,5,6,7,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,6,7,8]
  - 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,5,7,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,5,6,8]
  - 2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,5,6,7,8]
  + 2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,6,7,8]
  - 3/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,5,7,8]
  + 2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,6,8]
  - 2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,5,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,6,7,8]
  + 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,5,7,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,5,6,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,4,7,8]
  + 2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,7,8]
  - 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,6,8]
  + 2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[4,5,6,7,8]
  - 3/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,5,7,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,5,6,7,8]
  + 7/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,6,7,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,5,7,8]
  - 3/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,5,6,8]
  + 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,5,7,8]
  + 2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,7,8]
  - 5/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,6,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,5,6,7,8]
  - 3/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,4,5,7,8]
  + 2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,4,5,6,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,6,7,8]
  + 1/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,5,7,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,5,6,8]
  - 3/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,4,7,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,4,6,8]
  + 3/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,4,5,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,6,7,8]
  + 3/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,5,7,8]
  - 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,5,6,8]
  + 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,4,6,8]
  - 3/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,4,5,8]
  - 3/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,7,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,4,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[4,5,6,7,8]
  + 2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,5,6,7,8]
  - 2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,6,7,8]
  - 5/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,5,6,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,5,6,7,8]
  + 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,6,7,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,5,6,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,6,7,8]
  + 3/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,5,7,8]
  - 3/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,5,6,8]
  + 2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,7,8]
  - 3/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,6,8]
  - 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,5,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,5,6,7,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,4,5,7,8]
  + 5/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,4,5,6,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,6,7,8]
  + 1/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,5,7,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,4,7,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,4,6,8]
  + 3/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,4,5,8]
  + 5/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,5,7,8]
  - 3/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,5,6,8]
  + 3/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,4,6,8]
  - 2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,4,5,8]
  - 5/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,7,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,6,8]
  - 1/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,5,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,4,8]
  - 7/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[4,5,6,7,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,5,6,7,8]
  + 7/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,5,7,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,5,6,8]
  + 3/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,5,6,7,8]
  - 5/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,6,7,8]
  + 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,5,7,8]
  + 5/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,5,6,8]
  - 3/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,5,7,8]
  - 4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,7,8]
  + 5 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,6,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,5,8]
  + 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,5,6,7,8]
  + 3/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,4,5,7,8]
  - 4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,4,5,6,8]
  + 3/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,6,7,8]
  + 3/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,5,7,8]
  + 5/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,4,7,8]
  - 3/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,4,6,8]
  - 3/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,4,5,8]
  - 5/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,5,7,8]
  + 5/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,5,6,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,4,7,8]
  - 3/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,4,6,8]
  + 3 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,4,5,8]
  + 4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,7,8]
  - 2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,6,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,4,8]
  + 3/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[4,5,6,7,8]
  - 3/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,5,6,7,8]
  + 2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,6,7,8]
  + 1/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,5,7,8]
  + 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,5,6,7,8]
  - 3/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,6,7,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,5,7,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,6,7,8]
  - 3/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,5,7,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,5,6,8]
  - 3/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,7,8]
  + 3 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,6,8]
  - 3/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,5,8]
  - 3/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,5,6,7,8]
  + 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,4,6,7,8]
  - 5/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,4,5,7,8]
  + 3/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,4,5,6,8]
  + 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,6,7,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,5,6,8]
  + 1/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,4,7,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,4,6,8]
  + 1/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,4,5,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,6,7,8]
  - 5/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,5,7,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,4,7,8]
  + 2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,4,6,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,4,5,8]
  + 11/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,7,8]
  - 5/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,6,8]
  + 1/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,5,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,4,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,5,6,7,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,5,6,7,8]
  + 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,6,7,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,5,7,8]
  - 1/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,5,6,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,6,7,8]
  + 3/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,5,7,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,5,6,8]
  - 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,6,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,6,7,8]
  + 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,5,7,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,4,6,8]
  - 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,7,8]
  + 3 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[4,5,6,7,8]
  - 3/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,5,6,7,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,6,7,8]
  - 5/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,5,7,8]
  + 2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,5,6,8]
  - 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,5,6,7,8]
  + 7/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,6,7,8]
  - 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,5,7,8]
  - 1/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,5,6,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,6,7,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,5,7,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,5,6,8]
  + 2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,7,8]
  - 3 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,6,8]
  + 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,5,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,5,6,7,8]
  - 1/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,4,5,7,8]
  + 3/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,4,5,6,8]
  - 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,6,7,8]
  - 3/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,5,7,8]
  - 3/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,4,7,8]
  + 3/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,4,6,8]
  - 3/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,4,5,8]
  + 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,5,7,8]
  - 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,5,6,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,4,7,8]
  - 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,4,5,8]
  - 3 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,7,8]
  + 2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,6,8]
  - 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[4,5,6,7,8]
  + 2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,5,6,7,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,6,7,8]
  - 3/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,5,7,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,5,6,8]
  - 3/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,5,6,7,8]
  + 1/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,6,7,8]
  + 1/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,5,6,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,5,7,8]
  + 3/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,5,6,8]
  + 3/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,7,8]
  - 2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,6,8]
  + 3/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,5,8]
  + 3/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,5,6,7,8]
  - 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,4,6,7,8]
  + 5/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,4,5,7,8]
  - 3/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,4,5,6,8]
  - 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,6,7,8]
  - 1/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,5,7,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,5,6,8]
  - 1/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,4,7,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,4,6,8]
  - 1/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,4,5,8]
  + 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,6,7,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,5,7,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,4,7,8]
  - 3/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,4,6,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,4,5,8]
  - 2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,7,8]
  + 2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,6,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,4,8]
  - 3/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[4],Z[5],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[4,5,6,7,8]
  - 1/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[4],Z[5],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,5,6,7,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[4],Z[5],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,6,7,8]
  - 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[4],Z[5],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,5,6,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[4],Z[5],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,5,6,7,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[4],Z[5],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,5,7,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[4],Z[5],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,5,6,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[4],Z[5],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,6,7,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[4],Z[5],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,5,7,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[4],Z[5],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,5,6,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[4],Z[5],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,7,8]
  + 7/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[4],Z[5],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,6,8]
  + 1/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[4],Z[5],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,5,6,7,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[4],Z[5],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,4,6,7,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[4],Z[5],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,4,5,7,8]
  + 2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[4],Z[5],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,4,5,6,8]
  - 1/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[4],Z[5],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,6,7,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[4],Z[5],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,5,7,8]
  - 7/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[4],Z[5],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,5,6,8]
  + 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[4],Z[5],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,4,7,8]
  - 2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[4],Z[5],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,4,5,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[4],Z[5],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,6,7,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[4],Z[5],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,5,7,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[4],Z[5],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,4,7,8]
  + 7/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[4],Z[5],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,4,6,8]
  + 2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[4],Z[5],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,7,8]
  - 2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[4],Z[5],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,6,8]
  - 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[4],Z[5],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,5,8]
  + 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[4],Z[5],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,4,8]
  + 3/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[6],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[4,5,6,7,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[6],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,5,6,7,8]
  - 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[6],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,5,7,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[6],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,5,6,8]
  - 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[6],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,5,6,7,8]
  + 3/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[6],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,6,7,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[6],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,5,7,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[6],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,5,6,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[6],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,5,7,8]
  + 2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[6],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,7,8]
  - 5/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[6],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,6,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[6],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,5,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[6],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,5,6,7,8]
  + 2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[6],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,4,5,6,8]
  - 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[6],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,6,7,8]
  - 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[6],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,5,7,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[6],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,5,6,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[6],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,4,7,8]
  + 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[6],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,4,6,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[6],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,6,7,8]
  + 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[6],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,5,7,8]
  - 3/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[6],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,5,6,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[6],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,4,7,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[6],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,4,6,8]
  - 3/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[6],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,4,5,8]
  - 5/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[6],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,7,8]
  + 2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[6],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,6,8]
  - 3/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[6],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[4],Z[5],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[4,5,6,7,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[6],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[4],Z[5],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,5,6,7,8]
  + 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[6],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[4],Z[5],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,5,7,8]
  + 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[6],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[4],Z[5],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,5,6,7,8]
  - 3/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[6],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[4],Z[5],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,6,7,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[6],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[4],Z[5],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,5,7,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[6],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[4],Z[5],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,5,7,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[6],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[4],Z[5],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,5,6,8]
  - 2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[6],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[4],Z[5],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,7,8]
  + 2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[6],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[4],Z[5],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,6,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[6],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[4],Z[5],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,5,6,7,8]
  - 2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[6],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[4],Z[5],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,4,5,6,8]
  + 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[6],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[4],Z[5],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,6,7,8]
  + 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[6],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[4],Z[5],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,5,7,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[6],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[4],Z[5],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,5,6,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[6],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[4],Z[5],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,4,7,8]
  - 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[6],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[4],Z[5],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,4,6,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[6],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[4],Z[5],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,6,7,8]
  - 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[6],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[4],Z[5],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,5,7,8]
  + 3/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[6],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[4],Z[5],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,5,6,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[6],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[4],Z[5],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,4,7,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[6],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[4],Z[5],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,4,6,8]
  + 3/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[6],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[4],Z[5],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,4,5,8]
  + 5/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[6],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[4],Z[5],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,7,8]
  - 2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[6],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[4],Z[5],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,6,8]
  + 15/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,5,6,7,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,6,7,8]
  - 1/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,5,7,8]
  - 3/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,5,6,8]
  - 7/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,5,6,7,8]
  + 5/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,6,7,8]
  + 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,5,7,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,5,6,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,6,7,8]
  - 9/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,5,7,8]
  - 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,5,6,8]
  + 7/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,7,8]
  - 3/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,6,8]
  - 2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,5,8]
  + 5/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,5,6,7,8]
  + 3/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,4,6,7,8]
  - 1/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,4,5,7,8]
  - 4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,4,5,6,8]
  - 7/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,6,7,8]
  + 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,5,7,8]
  + 15/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,5,6,8]
  - 11/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,4,7,8]
  - 3/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,4,6,8]
  + 23/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,4,5,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,6,7,8]
  + 5/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,5,7,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,5,6,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,4,7,8]
  - 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,4,6,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,4,5,8]
  - 3/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,7,8]
  + 7/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,6,8]
  - 11/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,5,8]
  + 5/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[4,5,6,7,8]
  - 11/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,5,6,7,8]
  + 2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,6,7,8]
  + 3/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,5,6,8]
  + 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,5,6,7,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,6,7,8]
  - 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,5,7,8]
  - 1/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,5,6,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,6,7,8]
  + 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,5,7,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,5,6,8]
  - 3/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,7,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,5,8]
  - 9/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,5,6,7,8]
  + 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,4,6,7,8]
  - 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,4,5,7,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,4,5,6,8]
  + 3/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,6,7,8]
  - 3/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,5,7,8]
  + 1/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,5,6,8]
  - 3/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,6,7,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,5,7,8]
  + 1/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,4,6,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,4,5,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,5,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,4,8]
  - 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[4,5,6,7,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,5,6,7,8]
  + 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,6,7,8]
  + 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,5,6,7,8]
  - 3/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,6,7,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,5,7,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,6,7,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,5,7,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,5,6,8]
  - 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,7,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,6,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,5,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,5,6,7,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,4,6,7,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,4,5,7,8]
  + 2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,4,5,6,8]
  - 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,5,7,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,5,6,8]
  + 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,4,7,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,4,6,8]
  - 5/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,4,5,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,5,7,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,5,6,8]
  + 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,4,6,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,7,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,4,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[4,5,6,7,8]
  - 9/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,5,6,7,8]
  + 2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,5,6,8]
  + 2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,5,6,7,8]
  + 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,6,7,8]
  - 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,5,7,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,5,6,8]
  + 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,6,7,8]
  + 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,5,7,8]
  + 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,5,6,8]
  - 2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,7,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,6,8]
  + 2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,5,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,5,6,7,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,4,6,7,8]
  + 2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,4,5,6,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,6,7,8]
  - 3 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,5,6,8]
  + 3/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,4,7,8]
  + 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,4,6,8]
  - 4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,4,5,8]
  - 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,6,7,8]
  - 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,5,7,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,5,6,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,4,6,8]
  + 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,4,5,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,7,8]
  - 2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,6,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,5,8]
  + 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,4,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[6],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[4,5,6,7,8]
  - 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[6],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,5,6,7,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[6],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,6,7,8]
  + 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[6],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,6,7,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[6],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,5,7,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[6],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,6,7,8]
  - 3 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[4,5,6,7,8]
  + 4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,5,6,7,8]
  - 3/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,6,7,8]
  - 2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,5,6,8]
  - 3/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,5,6,7,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,6,7,8]
  + 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,5,7,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,5,6,8]
  - 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,6,7,8]
  - 3/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,5,7,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,5,6,8]
  + 3/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,7,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,5,8]
  + 3/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,5,6,7,8]
  - 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,4,6,7,8]
  + 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,4,5,7,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,6,7,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,5,7,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,4,5,8]
  + 3/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,6,7,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,4,5,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,5,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,4,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[5],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,5,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[5],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,4,5,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[5],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,4,5,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[5],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,5,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[6],Z[8]}] Det[{Z[4],Z[5],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,4,8]
  + 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[6],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,6,7,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[6],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,5,6,8]
  + 3/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[6],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,6,7,8]
  - 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[6],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,5,7,8]
  - 3/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[6],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,5,6,8]
  + 3/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[6],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,5,6,8]
  - 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[6],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,7,8]
  + 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[6],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,5,8]
  - 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[6],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,5,6,7,8]
  - 2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[6],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,5,7,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[6],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,4,5,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[6],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,4,5,8]
  + 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[4,5,6,7,8]
  - 17/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,5,6,7,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,6,7,8]
  + 1/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,5,7,8]
  + 3/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,5,6,8]
  + 5/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,5,6,7,8]
  + 1/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,6,7,8]
  - 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,5,7,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,5,6,8]
  + 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,6,7,8]
  + 7/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,5,7,8]
  + 3/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,5,6,8]
  - 5/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,7,8]
  + 1/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,6,8]
  + 3/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,5,8]
  - 1/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,5,6,7,8]
  - 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,4,6,7,8]
  - 1/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,4,5,7,8]
  + 2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,4,5,6,8]
  + 7/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,6,7,8]
  - 13/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,5,6,8]
  + 7/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,4,7,8]
  + 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,4,6,8]
  - 13/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,4,5,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,6,7,8]
  - 1/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,5,7,8]
  + 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,5,6,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,4,7,8]
  - 1/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,4,6,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,4,5,8]
  + 1/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,7,8]
  - 7/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,6,8]
  + 11/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,5,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,4,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[4,5,6,7,8]
  + 3/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,5,6,7,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,6,7,8]
  + 1/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,5,7,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,5,6,8]
  + 3/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,5,6,7,8]
  - 9/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,6,7,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,5,7,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,6,7,8]
  + 5/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,5,7,8]
  - 3/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,7,8]
  + 1/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,6,8]
  - 1/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,5,6,7,8]
  - 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,4,6,7,8]
  + 1/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,4,5,7,8]
  + 2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,4,5,6,8]
  + 5/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,6,7,8]
  - 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,5,7,8]
  - 3/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,5,6,8]
  + 5/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,4,7,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,4,6,8]
  - 7/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,4,5,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,6,7,8]
  + 1/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,5,7,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,4,7,8]
  + 1/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,4,6,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,4,5,8]
  + 1/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,7,8]
  - 3/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,6,8]
  + 9/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,5,8]
  - 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,4,8]
  - 3 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[6],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[4,5,6,7,8]
  + 4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[6],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,5,6,7,8]
  - 3/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[6],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,6,7,8]
  - 3/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[6],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,5,6,8]
  - 3/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[6],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,5,6,7,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[6],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,6,7,8]
  + 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[6],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,5,7,8]
  + 1/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[6],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,5,6,8]
  - 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[6],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,6,7,8]
  - 3/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[6],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,5,7,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[6],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,5,6,8]
  + 3/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[6],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,7,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[6],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,5,8]
  + 3/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[6],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,5,6,7,8]
  - 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[6],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,4,6,7,8]
  + 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[6],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,4,5,7,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[6],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,4,5,6,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[6],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,6,7,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[6],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,5,7,8]
  + 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[6],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,6,7,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[6],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,4,5,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[6],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,5,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[6],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,4,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[6],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[4,5,6,7,8]
  - 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[6],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,5,6,7,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[6],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,6,7,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[6],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,5,6,8]
  + 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[6],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,6,7,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[6],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,5,7,8]
  - 1/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[6],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,5,6,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[6],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,6,7,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[6],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,4,5,6,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[6],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,4,5,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[6],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,6,7,8]
  + 15/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,5,6,7,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,6,7,8]
  - 1/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,5,7,8]
  - 3/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,5,6,8]
  - 7/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,5,6,7,8]
  + 5/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,6,7,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,5,7,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,5,6,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,6,7,8]
  - 9/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,5,7,8]
  - 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,5,6,8]
  + 7/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,7,8]
  - 3/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,6,8]
  - 2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,5,8]
  + 3/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,5,6,7,8]
  + 3/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,4,6,7,8]
  - 1/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,4,5,7,8]
  - 4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,4,5,6,8]
  - 7/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,6,7,8]
  + 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,5,7,8]
  + 15/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,5,6,8]
  - 11/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,4,7,8]
  - 3/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,4,6,8]
  + 23/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,4,5,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,6,7,8]
  + 3/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,5,7,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,5,6,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,4,7,8]
  - 3/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,4,6,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,4,5,8]
  - 3/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,7,8]
  + 7/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,6,8]
  - 11/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,5,8]
  + 5/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[6],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[4,5,6,7,8]
  - 3 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[6],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,5,6,7,8]
  + 2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[6],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,6,7,8]
  + 3/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[6],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,5,6,8]
  + 3/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[6],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,5,6,7,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[6],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,6,7,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[6],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,5,7,8]
  - 1/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[6],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,5,6,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[6],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,6,7,8]
  + 3/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[6],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,5,7,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[6],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,5,6,8]
  - 3/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[6],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,7,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[6],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,5,8]
  - 3/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[6],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,5,6,7,8]
  + 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[6],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,4,6,7,8]
  - 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[6],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,4,5,7,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[6],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,4,5,6,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[6],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,6,7,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[6],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,5,7,8]
  - 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[6],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,6,7,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[6],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,4,5,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[6],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,5,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[6],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,4,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[6],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,5,6,7,8]
  - 1/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[6],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,6,7,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[6],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,5,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[6],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,4,5,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[6],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,4,5,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[6],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,5,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[6],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,4,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[4,5,6,7,8]
  + 9/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,5,6,7,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,6,7,8]
  - 1/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,5,7,8]
  - 3/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,5,6,8]
  - 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,5,6,7,8]
  + 1/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,6,7,8]
  + 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,5,7,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,5,6,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,6,7,8]
  - 3/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,5,7,8]
  - 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,5,6,8]
  + 5/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,7,8]
  - 1/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,6,8]
  - 5/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,5,8]
  + 1/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,5,6,7,8]
  + 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,4,6,7,8]
  + 1/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,4,5,7,8]
  - 2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,4,5,6,8]
  - 9/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,6,7,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,5,7,8]
  + 9/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,5,6,8]
  - 9/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,4,7,8]
  - 3/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,4,6,8]
  + 17/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,4,5,8]
  + 5/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,6,7,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,5,7,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,5,6,8]
  + 3/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,4,7,8]
  + 3/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,4,6,8]
  - 3/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,4,5,8]
  + 2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,6,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,5,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,4,8]
  + 3/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[7],Z[8]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[4,5,6,7,8]
  - 3/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[7],Z[8]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,5,6,7,8]
  - 1/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[7],Z[8]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,5,7,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[7],Z[8]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,5,6,8]
  - 3/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[7],Z[8]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,5,6,7,8]
  + 9/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[7],Z[8]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,6,7,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[7],Z[8]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,5,7,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[7],Z[8]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,5,7,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[7],Z[8]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,5,6,8]
  + 3/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[7],Z[8]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,7,8]
  - 1/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[7],Z[8]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,6,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[7],Z[8]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,5,8]
  + 1/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[7],Z[8]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,5,6,7,8]
  + 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[7],Z[8]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,4,6,7,8]
  - 1/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[7],Z[8]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,4,5,7,8]
  - 2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[7],Z[8]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,4,5,6,8]
  - 1/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[7],Z[8]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,6,7,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[7],Z[8]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,5,7,8]
  + 1/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[7],Z[8]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,5,6,8]
  - 7/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[7],Z[8]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,4,7,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[7],Z[8]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,4,6,8]
  + 9/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[7],Z[8]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,4,5,8]
  - 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[7],Z[8]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,6,7,8]
  + 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[7],Z[8]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,5,7,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[7],Z[8]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,5,6,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[7],Z[8]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,4,7,8]
  - 1/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[7],Z[8]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,4,6,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[7],Z[8]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,7,8]
  - 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[7],Z[8]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,6,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[7],Z[8]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,4,8]
  + 2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[6],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[4,5,6,7,8]
  - 7/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[6],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,5,6,7,8]
  + 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[6],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,6,7,8]
  + 2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[6],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,5,6,8]
  + 3/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[6],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,5,6,7,8]
  - 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[6],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,5,7,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[6],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,5,6,8]
  + 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[6],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,6,7,8]
  + 3/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[6],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,5,7,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[6],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,5,6,8]
  - 3/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[6],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,7,8]
  - 3/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[6],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,5,6,7,8]
  + 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[6],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,4,6,7,8]
  - 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[6],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,4,5,7,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[6],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,6,7,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[6],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,5,7,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[6],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,5,6,8]
  - 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[6],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,6,7,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[6],Z[8]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[4,5,6,7,8]
  + 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[6],Z[8]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,5,6,7,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[6],Z[8]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,6,7,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[6],Z[8]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,5,6,8]
  - 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[6],Z[8]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,6,7,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[6],Z[8]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,5,7,8]
  + 1/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[6],Z[8]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,5,6,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[6],Z[8]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,6,7,8]
  - 1/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[6],Z[8]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,5,7,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[6],Z[8]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,4,5,6,8]
  + 1/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[6],Z[8]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,5,7,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[6],Z[8]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,4,5,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[6],Z[8]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,6,7,8]
  - 1/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[6],Z[8]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,5,7,8]
  + 1/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[6],Z[8]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,7,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[6],Z[8]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,6,8]
  - 1/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[5],Z[6],Z[8]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,5,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[4,5,6,7,8]
  - 9/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,5,6,7,8]
  + 2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,5,6,8]
  + 2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,5,6,7,8]
  + 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,6,7,8]
  - 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,5,7,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,5,6,8]
  + 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,6,7,8]
  + 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,5,7,8]
  + 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,5,6,8]
  - 2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,7,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,6,8]
  + 5/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,5,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,5,6,7,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,4,6,7,8]
  + 2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,4,5,6,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,6,7,8]
  - 3 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,5,6,8]
  + 3/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,4,7,8]
  + 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,4,6,8]
  - 9/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,4,5,8]
  - 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,6,7,8]
  - 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,5,7,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,5,6,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,4,6,8]
  + 3/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,4,5,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,7,8]
  - 2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,6,8]
  + 3/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,4,8]
  - 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[7],Z[8]}] Det[{Z[3],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[4,5,6,7,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[7],Z[8]}] Det[{Z[3],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,5,6,7,8]
  + 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[7],Z[8]}] Det[{Z[3],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,6,7,8]
  + 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[7],Z[8]}] Det[{Z[3],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,5,6,7,8]
  - 3/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[7],Z[8]}] Det[{Z[3],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,6,7,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[7],Z[8]}] Det[{Z[3],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,5,7,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[7],Z[8]}] Det[{Z[3],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,6,7,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[7],Z[8]}] Det[{Z[3],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,5,7,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[7],Z[8]}] Det[{Z[3],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,5,6,8]
  - 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[7],Z[8]}] Det[{Z[3],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,7,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[7],Z[8]}] Det[{Z[3],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,6,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[7],Z[8]}] Det[{Z[3],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,5,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[7],Z[8]}] Det[{Z[3],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,5,6,7,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[7],Z[8]}] Det[{Z[3],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,4,6,7,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[7],Z[8]}] Det[{Z[3],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,4,5,7,8]
  + 2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[7],Z[8]}] Det[{Z[3],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,4,5,6,8]
  - 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[7],Z[8]}] Det[{Z[3],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,5,7,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[7],Z[8]}] Det[{Z[3],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,5,6,8]
  + 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[7],Z[8]}] Det[{Z[3],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,4,7,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[7],Z[8]}] Det[{Z[3],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,4,6,8]
  - 5/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[7],Z[8]}] Det[{Z[3],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,4,5,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[7],Z[8]}] Det[{Z[3],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,5,7,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[7],Z[8]}] Det[{Z[3],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,5,6,8]
  + 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[7],Z[8]}] Det[{Z[3],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,4,6,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[7],Z[8]}] Det[{Z[3],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,7,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[7],Z[8]}] Det[{Z[3],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,4,8]
  - 3 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[4,5,6,7,8]
  + 4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,5,6,7,8]
  - 3/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,6,7,8]
  - 2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,5,6,8]
  - 3/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,5,6,7,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,6,7,8]
  + 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,5,7,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,5,6,8]
  - 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,6,7,8]
  - 3/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,5,7,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,5,6,8]
  + 3/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,4,7,8]
  + 3/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,5,6,7,8]
  - 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,4,6,7,8]
  + 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,4,5,7,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,6,7,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,5,7,8]
  + 3/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[3],Z[6],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,6,7,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[6],Z[8]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[4,5,6,7,8]
  - 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[6],Z[8]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,5,6,7,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[6],Z[8]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,6,7,8]
  + 1 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[6],Z[8]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,6,7,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[6],Z[8]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,5,7,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[6],Z[8]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,6,7,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[6],Z[8]}] Det[{Z[3],Z[5],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,5,6,8]
  - 1/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[6],Z[8]}] Det[{Z[3],Z[5],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,5,6,8]
  - 1/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[6],Z[8]}] Det[{Z[3],Z[5],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,5,7,8]
  - 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[6],Z[8]}] Det[{Z[3],Z[5],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,4,5,6,8]
  + 1/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[6],Z[8]}] Det[{Z[3],Z[5],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,5,7,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[6],Z[8]}] Det[{Z[3],Z[5],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,5,6,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[6],Z[8]}] Det[{Z[3],Z[5],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,4,5,8]
  - 1/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[6],Z[8]}] Det[{Z[3],Z[5],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,5,7,8]
  + 1/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[6],Z[8]}] Det[{Z[3],Z[5],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,7,8]
  + 1/2 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[6],Z[8]}] Det[{Z[3],Z[5],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,6,8]
  - 1/4 * Det[{Z[1],Z[3],A[1],B[1]}] Det[{Z[2],Z[4],Z[6],Z[8]}] Det[{Z[3],Z[5],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,2,3,5,8]
  - 1/2 * Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[3],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[4,5,6,7,8]
  + 1/2 * Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[4,5,6,7,8]
  + 1/2 * Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,6,7,8]
  - 1/2 * Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,5,7,8]
  + 1/2 * Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,5,6,8]
  - 1/4 * Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,6,7,8]
  + 1/2 * Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[4],A[1],B[1]}] Det[{Z[3],Z[5],Z[6],Z[8]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,5,6,8]
  + 1/2 * Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[4,5,6,7,8]
  - 1/4 * Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,5,7,8]
  + 1/2 * Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,5,6,8]
  + 1/4 * Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,4,5,7,8]
  - 1/4 * Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,5,7,8]
  + 1/2 * Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,5,6,8]
  + 1/4 * Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,4,7,8]
  - 1/4 * Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,4,5,8]
  + 1 * Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[4,5,6,7,8]
  + 1/2 * Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,6,7,8]
  - 3/4 * Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,5,7,8]
  + 1 * Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,5,6,8]
  - 1/4 * Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,6,7,8]
  + 1/2 * Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,5,6,8]
  + 1/4 * Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,4,5,7,8]
  - 1/4 * Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,5,7,8]
  + 1/2 * Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,5,6,8]
  + 1/4 * Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,4,7,8]
  - 1/4 * Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[7],Z[8]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,4,5,8]
  - 1/2 * Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[4,5,6,7,8]
  + 1/4 * Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,5,7,8]
  - 1/2 * Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,5,6,8]
  - 1/4 * Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,4,5,7,8]
  + 1/4 * Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,5,7,8]
  - 1/2 * Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,5,6,8]
  - 1/4 * Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,4,7,8]
  + 1/4 * Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[3],Z[6],A[1],B[1]}] Det[{Z[4],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[1,3,4,5,8]
  - 1/2 * Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[3],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[4,5,6,7,8]
  + 1/2 * Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[5],Z[7],Z[8]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[4,5,6,7,8]
  - 1/2 * Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[4,5,6,7,8]
  - 1/2 * Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,6,7,8]
  + 1/2 * Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,5,7,8]
  - 1/2 * Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,5,6,8]
  + 1/4 * Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,6,7,8]
  - 1/2 * Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[5],A[1],B[1]}] Det[{Z[3],Z[4],Z[6],Z[8]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,3,5,6,8]
  + 1/2 * Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[4,5,6,7,8]
  - 1/2 * Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,5,6,7,8]
  + 1/2 * Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,6,7,8]
  + 1/2 * Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],Z[7],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,6,7,8]
  + 1 * Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[5],Z[7],Z[8]}] Det[{Z[3],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[4,5,6,7,8]
  - 1 * Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],Z[6],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[4,5,6,7,8]
  + 1/2 * Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],Z[6],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,5,6,7,8]
  - 1/2 * Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],Z[6],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,6,7,8]
  - 1/2 * Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],Z[6],Z[8]}] Det[{Z[5],Z[6],Z[7],Z[8]}] Det[{Z[5],Z[7],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,6,7,8]
  - 1/2 * Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[4,5,6,7,8]
  + 1/2 * Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,5,6,7,8]
  - 1/2 * Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,6,7,8]
  - 1/2 * Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[6],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,6,7,8]
  - 1 * Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[5],Z[7],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[3],Z[6],Z[7],Z[8]}] Det[{Z[4],Z[6],A[1],B[1]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[4,5,6,7,8]
  + 1 * Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],Z[6],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[4,5,6,7,8]
  - 1/2 * Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],Z[6],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,5,6,7,8]
  + 1/2 * Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],Z[6],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,4,6,7,8]
  + 1/2 * Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],Z[6],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[7],A[1],B[1]}] Det[{Z[5],Z[6],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[6],Z[7],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,6,7,8]
  - 1/2 * Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],Z[6],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[3,5,6,7,8]
  + 1/4 * Det[{Z[1],Z[4],A[1],B[1]}] Det[{Z[2],Z[3],Z[6],Z[8]}] Det[{Z[3],Z[5],A[1],B[1]}] Det[{Z[4],Z[5],Z[7],Z[8]}] / (Det[{Z[1],Z[8],A[1],B[1]}] Det[{Z[2],Z[3],A[1],B[1]}] Det[{Z[3],Z[4],A[1],B[1]}] Det[{Z[4],Z[5],A[1],B[1]}] Det[{Z[5],Z[6],A[1],B[1]}] Det[{Z[7],Z[8],A[1],B[1]}]) R[2,4,6,7,8]

